Cost Comparisons for Random and Deterministic Scans in Component-Wise Markov Chains

Gibbs samplers, and more generally component-wise Markov chain Monte Carlo algorithms such as Metropolis-within-Gibbs, can be implemented using either random-scan or deterministic-scan updates. How much convergence can depend on this choice of scanning rule has been a longstanding question. We study this problem through $L^2$ spectral gaps, measuring computational cost in units of component updates. For a $d$-block Gibbs sampler, the cost of random scan is at most twice that of any fixed deterministic scan, while the reverse cost ratio is at most of order $d^2$. We extend these comparisons to general reversible component-wise updates under the global block-wise contraction condition. If $K_j$ denotes the update of block $j$ and $P_j$ its Gibbs counterpart, and $\|K_j-P_j\|\leq \lambda_0<1$ for $j=1,\ldots,d$, then the cost of random scan is at most $2/(1-\lambda_0)$ times that of deterministic scan, while the reverse cost ratio is of order at most $d^2/(1-\lambda_0)$. Examples show that the cost bounds for random scan relative to deterministic scan are asymptotically sharp and that the joint dependence on $d$ and $(1-\lambda_0)^{-1}$ in the reverse comparison cannot be improved uniformly. This work was assisted by generative AI, including for formal verification of mathematical results in Lean. The human author reviewed and verified the mathematical content and takes full responsibility for the results.

==> anc/lean-verification/COVERAGE.md <==
# Paper-to-Lean coverage

Source: Youngwoo Kwon, *Cost Comparisons for Random and Deterministic Scans in
Component-Wise Markov Chains*, October 1, 2026, the supplied 21-page
`Cost_Comparisons_for_Random_and_Deterministic_Scans_in_Component-Wise_Markov_Chains.pdf`.
SHA-256: `c1f75e716deb79388865941d017d5e246d101e1aba253f77655471cbfb666382`.
The manuscript is the accompanying submission PDF; it is not duplicated in
this ancillary package.

The numbered theorems, propositions, corollaries, and lemma are proved,
including the constructions connecting the operator arguments to actual
probability kernels and both sharpness examples. The table identifies the
main declarations; their imports contain the supporting proofs. Names below
are relative to the `GibbsScan` namespace.

| Paper material | Checked declarations and files |
| --- | --- |
| Section 2; norm-gap convention, equations (11)-(12) | `KernelL2.operator_ae`, `KernelL2.contraction`, `KernelL2.symmetric_iff_reversible`, `KernelL2.fixes_conditional`, `gibbsKernel_operator`, and `OrthogonalProjection.norm_sub_eq_restrict`. See [KernelL2](GibbsScan/KernelL2.lean), [KernelReversibility](GibbsScan/KernelReversibility.lean), [KernelBlocks](GibbsScan/KernelBlocks.lean), [GibbsKernel](GibbsScan/GibbsKernel.lean), and [Centering](GibbsScan/Centering.lean). |
| Equations (1)-(2); scan operators; supplementary power and order-reversal identities | `randomKernel_operator`, `sweepKernel_operator`, `reversible_power_normGap`, `reverseSweep_normGap`, and `power_gap_asymptotic`. See [KernelScans](GibbsScan/KernelScans.lean), [Dynamics](GibbsScan/Dynamics.lean), and [PowerAsymptotics](GibbsScan/PowerAsymptotics.lean). |
| Lemma 5.1; equations (31)-(32) | Local quadratic inequalities proved in [LocalUpdate](GibbsScan/LocalUpdate.lean), especially `LocalUpdate.dirichlet_le_loss` and the displacement estimates. No spectral claim is assumed. |
| Theorem 1.1; equations (4)-(5); proof in Section 5.1, equations (33)-(37) | `theorem_1_1`, `theorem_1_1_cost`; `ProductBlocks.theorem_1_1` constructs the updates from conditional kernels on finite products. See [Comparison](GibbsScan/Comparison.lean), [KernelTheorems](GibbsScan/KernelTheorems.lean), [KernelCosts](GibbsScan/KernelCosts.lean), and [ProductTheorems](GibbsScan/ProductTheorems.lean). |
| Theorem 1.2; equations (9)-(10); proof in Section 5.2, equations (38)-(43) | `theorem_5_2`, `theorem_5_2_cost`, `ProductBlocks.theorem_5_2`; the squared-loss and displacement proof is in [ReverseComparison](GibbsScan/ReverseComparison.lean). The simple constants and positivity solidarity are in [Costs](GibbsScan/Costs.lean). |
| Corollary 3.1; equations (13)-(16) | `corollary_3_1` for actual conditional-resampling kernels; the reverse specialization uses `theorem_5_2` with parameter zero. Cost rearrangements use `forward_scalar_cost` and `reverse_scalar_cost` with parameter zero. See [KernelTheorems](GibbsScan/KernelTheorems.lean) and [Costs](GibbsScan/Costs.lean). |
| Proposition 3.3; equation (17) | `ProductTarget.full_sweep_kernel`, `full_sweep_gap`, and `random_gap`: actual product-target resampling and exact random gap `1/d`. See [ProductSweep](GibbsScan/ProductSweep.lean) and [ProductRandom](GibbsScan/ProductRandom.lean). |
| Proposition 3.4; equation (19), target (18) | `Gaussian.actual_gibbs_cost_limit`: the cost ratio for the actual kernels targeting `N(0,Q_d⁻¹)` tends to two. See [Gaussian/ActualScans](GibbsScan/Gaussian/ActualScans.lean). |
| Proposition 3.5; equations (21)-(23) | `Pyramid.transition_zero_conditional`, `actualRandomGap_eq` at zero relaxation, `actual_gibbs_sweep_asymptotic`, and `actual_reverse_cost_asymptotic` at zero relaxation. See [Pyramid/Conditional](GibbsScan/Pyramid/Conditional.lean), [Pyramid/Kernel](GibbsScan/Pyramid/Kernel.lean), and [Pyramid/KernelAsymptotics](GibbsScan/Pyramid/KernelAsymptotics.lean). |
| Section 4; Metropolis construction (24) and application of Theorems 1.1 and 1.2 | `Metropolis.acceptedDensity_eq_acceptance`, `transition_markov`, and `transition_reversible` construct the accept/reject kernel and prove detailed balance. `CoordinateBlock.update_reversible` lifts conditional reversibility; `ComponentScan.theorem_1_1`, `ComponentScan.theorem_5_2`, and `theorem_1_1_cost` give the comparisons under Assumption GBC (3). See [Metropolis](GibbsScan/Metropolis.lean), [CoordinateBlock](GibbsScan/CoordinateBlock.lean), and [ComponentTheorems](GibbsScan/ComponentTheorems.lean). |
| Section 4; independence-proposal condition (25) and its unnumbered norm bound | `IndependenceModel.norm_bound`, `ConditionalIndependence.full_norm_bound`, and `coordinate_norm_bound` prove Assumption GBC (3) with parameter `1-ε`, including `ε=1`, from almost-everywhere density domination. Applying Theorem 1.1 gives the cost bound (5) with this parameter. See [KernelMinorization](GibbsScan/KernelMinorization.lean), [IndependenceMetropolis](GibbsScan/IndependenceMetropolis.lean), and [ConditionalIndependence](GibbsScan/ConditionalIndependence.lean). |
| Gaussian update (26), Proposition 4.1, equation (27) | `Gaussian.coordinateKernel_draw`, `coordinateKernel_conditional_norm`, `actual_fixed_cost_limit`, `actual_refined_bound_attained`, and `actual_varying_cost_asymptotic`. `ou_metropolis_acceptance` and `ou_metropolis_transition` check acceptance one for the residual proposal. See [Gaussian/CoordinateLaw](GibbsScan/Gaussian/CoordinateLaw.lean), [Gaussian/CoordinateConditional](GibbsScan/Gaussian/CoordinateConditional.lean), [Gaussian/Metropolis](GibbsScan/Gaussian/Metropolis.lean), and [Gaussian/ActualScans](GibbsScan/Gaussian/ActualScans.lean). |
| Proposition 4.2; equations (28)-(30) | `Pyramid.bitTransition_eq_map`, `transition_conditional_distance`, `actualRandomGap_eq`, `actual_sweep_asymptotic`, and `actual_reverse_cost_asymptotic`. The asymptotics hold for every admissible dimension-dependent relaxation sequence. `ordering_gap` proves independence of deterministic ordering. See [Pyramid/BitFlip](GibbsScan/Pyramid/BitFlip.lean), [Pyramid/Conditional](GibbsScan/Pyramid/Conditional.lean), [Pyramid/Ordering](GibbsScan/Pyramid/Ordering.lean), and [Pyramid/KernelAsymptotics](GibbsScan/Pyramid/KernelAsymptotics.lean). |
| Corollary 5.2; equation (44) | `corollary_5_3` for actual positive reversible kernels; `squaredKernel_positive`, `squaredKernel_reversible`, `dataAugmentation_positive`, and `dataAugmentation_reversible` prove the stated constructions. See [KernelPositive](GibbsScan/KernelPositive.lean) and [DataAugmentation](GibbsScan/DataAugmentation.lean). |
| Unequal component costs (supplementary formal result) | `component_cost_cancellation` in [Costs](GibbsScan/Costs.lean). |
| Appendix A.1, The norm of a Gaussian transition; equation (45) | `Gaussian.GaussianCharacteristic.centered_norm` proves the full Gaussian L² norm equals the linear mean-map norm. Polynomial density, orthogonal-polynomial multipliers, exact one-dimensional OU norm, product contraction, and Gaussian-channel factorization are proved in [Gaussian/PolynomialDensity](GibbsScan/Gaussian/PolynomialDensity.lean), [Gaussian/PolynomialAction](GibbsScan/Gaussian/PolynomialAction.lean), [Gaussian/OUNorm](GibbsScan/Gaussian/OUNorm.lean), [ProductContraction](GibbsScan/ProductContraction.lean), and [Gaussian/ChannelNorm](GibbsScan/Gaussian/ChannelNorm.lean). |
| Appendix A.2, Local contraction and the deterministic sweep; equations (46)-(50) | `coordinateGibbs_operator` identifies conditioning on exactly the frozen coordinates; `coordinateKernel_conditional_norm` proves (46). `weightedCoordinate_linear`, `ordered_coefficient_sweep`, `coefficientSweep_norm_loss`, and `gaussianSweep_norm` connect the actual scan to the triangular matrix identity and exact norm loss. See [Gaussian/CoordinateKernels](GibbsScan/Gaussian/CoordinateKernels.lean), [Gaussian/CoordinateSweep](GibbsScan/Gaussian/CoordinateSweep.lean), [Gaussian/MatrixLoss](GibbsScan/Gaussian/MatrixLoss.lean), [Gaussian/ExactLoss](GibbsScan/Gaussian/ExactLoss.lean), and [Gaussian/SweepNorm](GibbsScan/Gaussian/SweepNorm.lean). |
| Appendix A.3, Asymptotic evaluation and sharpness; equations (51)-(54) and subsequent unnumbered asymptotics | Precision positivity and the sharp sine eigenvalue, `epsilon_scaled_tendsto`, `inverseLoss_norm_error`, `gaussianSweep_gap_asymptotic`, `randomGap_upper`, `randomGap_lower`, and `scale_condition_iff`. See [Gaussian/Precision](GibbsScan/Gaussian/Precision.lean), [Gaussian/InverseBound](GibbsScan/Gaussian/InverseBound.lean), [Gaussian/Asymptotics](GibbsScan/Gaussian/Asymptotics.lean), [Gaussian/RandomBound](GibbsScan/Gaussian/RandomBound.lean), [Gaussian/Sharpness](GibbsScan/Gaussian/Sharpness.lean), and [Gaussian/ScaleCondition](GibbsScan/Gaussian/ScaleCondition.lean). |
| Appendix B.1, An exact loss identity; equations (55)-(57) | `Pyramid.sweep_exact_loss`, the path/input inverse, and identification of the recurrence with the ordered operator product. See [Pyramid/Path](GibbsScan/Pyramid/Path.lean), [Pyramid/Sweep](GibbsScan/Pyramid/Sweep.lean), and [Pyramid/PathTransform](GibbsScan/Pyramid/PathTransform.lean). |
| Appendix B.2, Comparison with the path Laplacian; equations (58)-(61) and subsequent unnumbered asymptotics | Sharp path Poincaré inequality with an attaining vector, `Pyramid.loss_lower_bound`, `loss_upper_bound`, `sweep_gap_asymptotic`, and `reverse_cost_asymptotic`. See [Pyramid/PathLaplacian](GibbsScan/Pyramid/PathLaplacian.lean), [Pyramid/Bounds](GibbsScan/Pyramid/Bounds.lean), and [Pyramid/Asymptotics](GibbsScan/Pyramid/Asymptotics.lean). |

## Stable Lean declaration names

Appendix A is titled "Gaussian scan comparisons" and Appendix B is titled
"The pyramid sweep".

The manuscript references in the table use the current numbering. Lean
identifiers retain their original names so that statements, proofs, imports,
and existing callers remain unchanged.

| Current manuscript result | Preserved Lean identifier family |
| --- | --- |
| Theorem 1.1 | `theorem_1_1`, `theorem_1_1_cost` |
| Theorem 1.2 | `theorem_5_2`, `theorem_5_2_cost` |
| Corollary 3.1 | `corollary_3_1` |
| Corollary 5.2 | `corollary_5_3` |

Remark 3.2 contains literature attributions rather than a separate formal
result. The power identities and unequal-component-cost calculation retained
in the package are supplementary formal results and have no numbered
counterparts in the current manuscript.

## Formal conventions and proof choices

- The spectral gap is exactly the paper's absolute L² **norm** gap:
  `1 - ‖K - Π‖`, equivalently the centered-space operator norm gap.
  The sweep's spectral radius is never substituted for its norm.
- The finite-product interface uses standard Borel coordinate spaces,
  covering the paper's Polish Borel spaces. The reverse comparison retains
  the paper's nontrivial centered-L² hypothesis. Proposition 3.3 retains
  its nonzero centered marginal-function hypothesis.
- Conditional reversibility and density domination are almost-everywhere
  conditions. The density-based Metropolis implementation uses nonnegative
  finite measurable densities and σ-finite reference measures. The main
  kernel comparisons themselves require no densities.
- The Gaussian norm proof uses orthogonal polynomials, tensorization, and
  factorization through isotropic Gaussian noise. This proves the needed
  norm identity without reproducing the paper's multivariate SVD/Hermite
  presentation. The Gaussian characteristic-function property is proved
  for each coordinate kernel and the sweep; it is not an unproved Gaussian
  norm assumption.
- Both examples use actual probability measures and transition kernels.
  Isometries transport their norms to finite-dimensional calculations.
  Dimension-zero branches merely make asymptotic sequences total; limits
  and dimension-specific results use the appropriate positive dimensions.
- Historical discussion, bibliographical attributions, and comparisons
  quoted from other papers are not separate theorem obligations here.

## Verification

`lake build` checks the library. `lake env lean GibbsScan/Audit.lean`
prints the principal theorems' transitive axiom dependencies.
`lake env lean GibbsScan/AuditAll.lean` fails if **any** imported project
declaration, including private declarations, depends on an axiom other than
`propext`, `Classical.choice`, or `Quot.sound`.

There are no admitted proofs, new mathematical axioms, or additional direct
library dependencies. Mathlib and its own transitive dependencies are pinned
in `lake-manifest.json`.



==> anc/lean-verification/GibbsScan.lean <==
import GibbsScan.PositiveUpdates
import GibbsScan.Minorization
import GibbsScan.L2
import GibbsScan.Pyramid.Asymptotics
import GibbsScan.Dynamics
import GibbsScan.KernelTheorems
import GibbsScan.KernelCosts
import GibbsScan.Pyramid.BitFlip
import GibbsScan.KernelReversibility
import GibbsScan.DataAugmentation
import GibbsScan.IndependenceMetropolis
import GibbsScan.ProductRandom
import GibbsScan.ProductTheorems
import GibbsScan.ConditionalIndependence
import GibbsScan.PowerAsymptotics
import GibbsScan.Gaussian.Asymptotics
import GibbsScan.Gaussian.CoordinateSweep
import GibbsScan.Gaussian.LinearFunctions
import GibbsScan.Gaussian.OUNorm
import GibbsScan.Gaussian.ActualScans
import GibbsScan.Gaussian.CoordinateLaw
import GibbsScan.Gaussian.Metropolis


==> anc/lean-verification/GibbsScan/AcceptReject.lean <==
import GibbsScan.KernelMinorization
import Mathlib.Probability.Kernel.WithDensity

/-! # Completing accepted transitions by rejection at the current state -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal NNReal ProbabilityTheory
namespace GibbsScan.AcceptReject
variable {X : Type*} [MeasurableSpace X]

def selfLoop (w : X → ℝ≥0∞) (hw : Measurable w) : Kernel X X where
  toFun x := w x • Measure.dirac x
  measurable' := by
    apply Measure.measurable_of_measurable_coe
    intro s hs
    simp only [Measure.smul_apply, smul_eq_mul, Measure.dirac_apply' _ hs]
    exact hw.mul (measurable_const.indicator hs)

theorem selfLoop_reversible (w : X → ℝ≥0∞) (hw : Measurable w) (mu : Measure X) :
    (selfLoop w hw).IsReversible mu := by
  intro s t hs ht
  have h (u : Set X) (hu : MeasurableSet u) (x : X) :
      selfLoop w hw x u = u.indicator w x := by
    change (w x • Measure.dirac x) u = _
    rw [Measure.smul_apply, Measure.dirac_apply' _ hu]
    by_cases hx : x ∈ u <;> simp [hx]
  simp only [h t ht, h s hs, setLIntegral_indicator ht, setLIntegral_indicator hs, Set.inter_comm]

def complete (κ : Kernel X X) : Kernel X X :=
  κ + selfLoop (fun x => 1 - κ x Set.univ) (measurable_const.sub (κ.measurable_coe .univ))

theorem complete_apply (κ : Kernel X X) (x : X) :
    complete κ x = κ x + (1 - κ x Set.univ) • Measure.dirac x := rfl

theorem complete_markov (κ : Kernel X X) (hκ : ∀ x, κ x Set.univ ≤ 1) :
    IsMarkovKernel (complete κ) := by
  refine ⟨fun x => ⟨?_⟩⟩
  rw [complete_apply]
  simp only [Measure.add_apply, Measure.smul_apply, measure_univ, smul_eq_mul, mul_one]
  exact add_tsub_cancel_of_le (hκ x)

theorem complete_reversible (κ : Kernel X X) (mu : Measure X) (hr : κ.IsReversible mu) :
    (complete κ).IsReversible mu := by
  intro s t hs ht
  let ρ := selfLoop (fun x => 1 - κ x Set.univ) (measurable_const.sub (κ.measurable_coe .univ))
  change (∫⁻ x in s, (κ x + ρ x) t ∂mu) = ∫⁻ x in t, (κ x + ρ x) s ∂mu
  simp only [Measure.add_apply]
  rw [lintegral_add_left (κ.measurable_coe ht), lintegral_add_left (κ.measurable_coe hs),
    hr hs ht, selfLoop_reversible _ _ mu hs ht]

theorem le_complete (κ : Kernel X X) (x : X) : κ x ≤ complete κ x := by
  rw [complete_apply]
  exact Measure.le_add_right le_rfl

end GibbsScan.AcceptReject


==> anc/lean-verification/GibbsScan/Audit.lean <==
import GibbsScan

-- These commands expose all logical axioms of the principal proofs.
#print axioms GibbsScan.LocalUpdate.dirichlet_le_loss
#print axioms GibbsScan.localUpdate_deterministic_to_random
#print axioms GibbsScan.localUpdate_random_to_deterministic
#print axioms GibbsScan.positive_deterministic_to_random
#print axioms GibbsScan.l2_deterministic_to_random
#print axioms GibbsScan.l2_random_to_deterministic
#print axioms GibbsScan.OrthogonalProjection.norm_sub_eq_restrict
#print axioms GibbsScan.Pyramid.random_normGap
#print axioms GibbsScan.Pyramid.sweep_exact_loss
#print axioms GibbsScan.Pyramid.path_poincare
#print axioms GibbsScan.Pyramid.path_poincare_attained
#print axioms GibbsScan.Pyramid.loss_lower_bound
#print axioms GibbsScan.Pyramid.loss_upper_bound
#print axioms GibbsScan.Pyramid.sweep_gap_asymptotic
#print axioms GibbsScan.Pyramid.reverse_cost_asymptotic
#print axioms GibbsScan.reversible_power_normGap
#print axioms GibbsScan.reverseSweep_normGap
#print axioms GibbsScan.KernelL2.operator_ae
#print axioms GibbsScan.KernelL2.reversible_symmetric
#print axioms GibbsScan.KernelL2.fixes_conditional
#print axioms GibbsScan.gibbsKernel_operator
#print axioms GibbsScan.randomKernel_operator
#print axioms GibbsScan.sweepKernel_operator
#print axioms GibbsScan.theorem_1_1
#print axioms GibbsScan.theorem_5_2
#print axioms GibbsScan.theorem_1_1_cost
#print axioms GibbsScan.theorem_5_2_cost
#print axioms GibbsScan.corollary_3_1
#print axioms GibbsScan.KernelL2.symmetric_iff_reversible
#print axioms GibbsScan.Pyramid.actual_sweep_asymptotic
#print axioms GibbsScan.Pyramid.actual_reverse_cost_asymptotic
#print axioms GibbsScan.Pyramid.transition_zero_conditional
#print axioms GibbsScan.Pyramid.transition_conditional_distance
#print axioms GibbsScan.Pyramid.ordering_gap
#print axioms GibbsScan.Pyramid.bitTransition_eq_map
#print axioms GibbsScan.corollary_5_3
#print axioms GibbsScan.squaredKernel_reversible
#print axioms GibbsScan.squaredKernel_positive
#print axioms GibbsScan.dataAugmentation_operator
#print axioms GibbsScan.dataAugmentation_positive
#print axioms GibbsScan.dataAugmentation_reversible
#print axioms GibbsScan.KernelMinorization.norm_bound_of_ae_minorization
#print axioms GibbsScan.Metropolis.transition_reversible
#print axioms GibbsScan.IndependenceModel.norm_bound
#print axioms GibbsScan.ProductTarget.full_sweep_kernel
#print axioms GibbsScan.ProductTarget.full_sweep_gap
#print axioms GibbsScan.ProductTarget.random_gap
#print axioms GibbsScan.Block.lift_reversible
#print axioms GibbsScan.Block.lift_conditional_norm_bound
#print axioms GibbsScan.KernelL2.centered_norm_congr
#print axioms GibbsScan.pullbackKernel_operator
#print axioms GibbsScan.CoordinateBlock.resampling_operator
#print axioms GibbsScan.ComponentScan.theorem_1_1
#print axioms GibbsScan.ComponentScan.theorem_5_2
#print axioms GibbsScan.ProductBlocks.split_preserving
#print axioms GibbsScan.ProductBlocks.theorem_1_1
#print axioms GibbsScan.ProductBlocks.theorem_5_2
#print axioms GibbsScan.ConditionalIndependence.full_norm_bound
#print axioms GibbsScan.ConditionalIndependence.coordinate_norm_bound
#print axioms GibbsScan.power_gap_asymptotic
#print axioms GibbsScan.Gaussian.precision_posDef
#print axioms GibbsScan.Gaussian.epsilon_scaled_tendsto
#print axioms GibbsScan.Gaussian.embedding_norm
#print axioms GibbsScan.Gaussian.ordered_coefficient_sweep
#print axioms GibbsScan.Gaussian.coefficientSweep_norm_loss
#print axioms GibbsScan.Gaussian.inverseLoss_norm_error
#print axioms GibbsScan.Gaussian.coefficientSweep_gap_asymptotic
#print axioms GibbsScan.Gaussian.linearL2_norm
#print axioms GibbsScan.Gaussian.measure_eq_of_moments
#print axioms GibbsScan.Gaussian.polynomial_dense
#print axioms GibbsScan.Gaussian.ou_reversible
#print axioms GibbsScan.Gaussian.ou_orthogonalPolynomial
#print axioms GibbsScan.Gaussian.ou_centered_norm
#print axioms GibbsScan.Gaussian.embedding_stdGaussian
#print axioms GibbsScan.Gaussian.orthogonalSplit_preserving
#print axioms GibbsScan.Gaussian.directionOperator_norm
#print axioms GibbsScan.tensor_contraction
#print axioms GibbsScan.parallel_centered_norm
#print axioms GibbsScan.Gaussian.isotropicOU_norm
#print axioms GibbsScan.Gaussian.GaussianCharacteristic.centered_norm
#print axioms GibbsScan.Gaussian.weightedSweep_characteristic
#print axioms GibbsScan.Gaussian.gaussianSweep_norm
#print axioms GibbsScan.Gaussian.gaussianSweep_gap_asymptotic
#print axioms GibbsScan.Gaussian.coordinateRest_comap
#print axioms GibbsScan.Gaussian.coordinateGibbs_operator
#print axioms GibbsScan.Gaussian.coordinateKernel_conditional_norm
#print axioms GibbsScan.Gaussian.coordinateGibbs_marginal
#print axioms GibbsScan.Gaussian.coordinateKernel_draw
#print axioms GibbsScan.Gaussian.coordinateKernel_frozen
#print axioms GibbsScan.Gaussian.ou_metropolis_acceptance
#print axioms GibbsScan.Gaussian.ou_metropolis_transition
#print axioms GibbsScan.Gaussian.randomGap_upper
#print axioms GibbsScan.Gaussian.randomGap_lower
#print axioms GibbsScan.Gaussian.randomGap_asymptotic
#print axioms GibbsScan.Gaussian.scale_condition_iff
#print axioms GibbsScan.Gaussian.actualRandomGap_eq
#print axioms GibbsScan.Gaussian.actualSweepGap_eq
#print axioms GibbsScan.Gaussian.actual_fixed_cost_limit
#print axioms GibbsScan.Gaussian.actual_gibbs_cost_limit
#print axioms GibbsScan.Gaussian.actual_varying_cost_asymptotic
#print axioms GibbsScan.Gaussian.actual_refined_bound_attained


==> anc/lean-verification/GibbsScan/AuditAll.lean <==
import GibbsScan
import Lean.Util.CollectAxioms

/-! # Failing audit of every project declaration

This command checks transitive logical dependencies, including private project
declarations. Any axiom outside Lean's standard classical foundations fails
elaboration; in particular `sorryAx` and compiler-trust axioms are rejected.
-/
open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let allowed := #[`propext, `Classical.choice, `Quot.sound]
  let mut declarations : Nat := 0
  let mut theorems : Nat := 0
  for (name, info) in env.constants.toList do
    let text := name.toString
    if text.startsWith "GibbsScan." || text.startsWith "_private.GibbsScan." then
      declarations := declarations + 1
      if info.isTheorem then
        theorems := theorems + 1
      for ax in ← collectAxioms name do
        unless allowed.contains ax do
          throwError "{name} depends on unapproved axiom {ax}"
  logInfo m!"Axiom audit passed: {declarations} project declarations ({theorems} theorems); only propext, Classical.choice, and Quot.sound allowed."


==> anc/lean-verification/GibbsScan/BlockConditional.lean <==
import GibbsScan.BlockNorm

/-! # Conditional resampling and the block contraction hypothesis -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory ENNReal
namespace GibbsScan

theorem conditionalProjection_fixed {Z : Type*} {m : MeasurableSpace Z} [m0 : MeasurableSpace Z]
    {mu : Measure Z} (hm : m ≤ m0) (f : Lp ℝ 2 mu) (hf : AEStronglyMeasurable[m] f mu) :
    (conditionalProjection hm).op f = f := by
  let : Fact (m ≤ m0) := ⟨hm⟩
  change (lpMeas ℝ ℝ m 2 mu).starProjection f = f
  exact (lpMeas ℝ ℝ m 2 mu).starProjection_eq_self_iff.mpr
    (mem_lpMeas_iff_aestronglyMeasurable.mpr hf)

namespace Block
variable {Y X : Type*} [MeasurableSpace Y] [MeasurableSpace X]
variable (nu : Measure Y) [IsProbabilityMeasure nu] (pi : Kernel Y X) [IsMarkovKernel pi]

def resampling : Kernel (Y × X) X := pi.comap Prod.fst measurable_fst

instance resampling_markov : IsMarkovKernel (resampling pi) := by
  unfold resampling
  infer_instance

theorem fiber_resampling (y : Y) : fiber (resampling pi) y = Kernel.const X (pi y) := by
  ext x s hs
  rfl

theorem fiber_resampling_invariant (y : Y) : (fiber (resampling pi) y).Invariant (pi y) := by
  rw [fiber_resampling]
  exact constantKernel_invariant _

theorem fiber_resampling_reversible (y : Y) : (fiber (resampling pi) y).IsReversible (pi y) := by
  rw [fiber_resampling]
  intro s t hs ht
  simp [mul_comm]

theorem resampling_invariant : (lift (resampling pi)).Invariant (nu ⊗ₘ pi) :=
  lift_invariant _ nu pi (.of_forall (fiber_resampling_invariant pi))

theorem resampling_reversible : (lift (resampling pi)).IsReversible (nu ⊗ₘ pi) :=
  lift_reversible _ nu pi (.of_forall (fiber_resampling_reversible pi))

theorem resampling_operator_ae (f : Lp ℝ 2 (nu ⊗ₘ pi)) :
    KernelL2.operator (nu ⊗ₘ pi) (lift (resampling pi)) (resampling_invariant nu pi) f =ᵐ[nu ⊗ₘ pi]
      fun z => ∫ u, f (z.1, u) ∂pi z.1 := by
  filter_upwards [KernelL2.operator_ae (nu ⊗ₘ pi) (lift (resampling pi))
    (resampling_invariant nu pi) f] with z hz
  rw [hz, lift_integral _ z f (Lp.stronglyMeasurable f)]
  rfl

theorem resampling_operator [MeasurableEq Y] :
    KernelL2.operator (nu ⊗ₘ pi) (lift (resampling pi)) (resampling_invariant nu pi) =
      (conditionalProjection (mu := nu ⊗ₘ pi) (measurable_fst (α := Y) (β := X)).comap_le).op := by
  let C := conditionalProjection (mu := nu ⊗ₘ pi) (measurable_fst (α := Y) (β := X)).comap_le
  let G := KernelL2.operator (nu ⊗ₘ pi) (lift (resampling pi)) (resampling_invariant nu pi)
  have hs : G.IsSymmetric := KernelL2.reversible_symmetric _ _ (resampling_reversible nu pi) _
  have hfix (f : Lp ℝ 2 (nu ⊗ₘ pi)) : G (C.op f) = C.op f :=
    KernelL2.fixes_conditional _ _ _ Prod.fst measurable_fst (lift_frozen _ nu pi) f
  have hrange (f : Lp ℝ 2 (nu ⊗ₘ pi)) : C.op (G f) = G f := by
    apply conditionalProjection_fixed
    have hm := (Lp.stronglyMeasurable f).integral_kernel_prod_right' (κ := pi)
    exact (hm.comp_measurable (comap_measurable (Prod.fst : Y × X → Y))).aestronglyMeasurable.congr
      (resampling_operator_ae nu pi f).symm
  apply ContinuousLinearMap.ext
  intro f
  exact (hrange f).symm.trans (C.invariant_of_symmetric G hs hfix f)

theorem fiber_resampling_operator (y : Y) :
    KernelL2.operator (pi y) (fiber (resampling pi) y) (fiber_resampling_invariant pi y) =
      (averagingProjection (mu := pi y)).op :=
  (KernelL2.operator_congr (pi y) _ _ _ (constantKernel_invariant _) (fiber_resampling pi y)).trans
    (constantKernel_operator _)

/-- The paper's fiberwise contraction assumption implies the full-state bound (3). -/
theorem lift_conditional_norm_bound [MeasurableEq Y]
    (κ : Kernel (Y × X) X) [IsMarkovKernel κ]
    (hi : ∀ y, (fiber κ y).Invariant (pi y)) {lam : ℝ} (hl : 0 ≤ lam)
    (hb : ∀ᵐ y ∂nu, ‖KernelL2.operator (pi y) (fiber κ y) (hi y) -
      (averagingProjection (mu := pi y)).op‖ ≤ lam) :
    ‖KernelL2.operator (nu ⊗ₘ pi) (lift κ) (lift_invariant κ nu pi (.of_forall hi)) -
      (conditionalProjection (mu := nu ⊗ₘ pi) (measurable_fst (α := Y) (β := X)).comap_le).op‖ ≤ lam := by
  rw [← resampling_operator nu pi]
  apply lift_difference_norm_bound nu pi κ (resampling pi) hi (fiber_resampling_invariant pi) hl
  simpa only [fiber_resampling_operator] using hb

end Block
end GibbsScan


==> anc/lean-verification/GibbsScan/BlockConstruction.lean <==
import GibbsScan.KernelBlocks
import GibbsScan.KernelConstant

/-! # Full-state transitions assembled from conditional block kernels

The first coordinate is frozen and the second coordinate is updated. A finite
product can be split into these two parts for each selected block.
-/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory ENNReal
namespace GibbsScan.Block
variable {Y X : Type*} [MeasurableSpace Y] [MeasurableSpace X]

def fiber (κ : Kernel (Y × X) X) (y : Y) : Kernel X X :=
  κ.comap (Prod.mk y) measurable_prodMk_left

instance fiber_markov (κ : Kernel (Y × X) X) [IsMarkovKernel κ] (y : Y) :
    IsMarkovKernel (fiber κ y) := by unfold fiber; infer_instance

@[simp] theorem fiber_apply (κ : Kernel (Y × X) X) (y : Y) (x : X) :
    fiber κ y x = κ (y, x) := rfl

def lift (κ : Kernel (Y × X) X) : Kernel (Y × X) (Y × X) :=
  Kernel.deterministic Prod.fst measurable_fst ×ₖ κ

instance lift_markov (κ : Kernel (Y × X) X) [IsMarkovKernel κ] :
    IsMarkovKernel (lift κ) := by unfold lift; infer_instance

variable (κ : Kernel (Y × X) X) [IsMarkovKernel κ]

theorem lift_apply (z : Y × X) {s : Set (Y × X)} (hs : MeasurableSet s) :
    lift κ z s = κ z (Prod.mk z.1 ⁻¹' s) :=
  Kernel.deterministic_prod_apply' measurable_fst κ z hs

theorem lift_eq_map (z : Y × X) : lift κ z = (κ z).map (Prod.mk z.1) := by
  ext s hs
  rw [lift_apply κ z hs, Measure.map_apply measurable_prodMk_left hs]

theorem lift_integral (z : Y × X) (f : Y × X → ℝ) (hf : StronglyMeasurable f) :
    (∫ w, f w ∂lift κ z) = ∫ u, f (z.1, u) ∂κ z := by
  rw [lift_eq_map]
  exact integral_map_of_stronglyMeasurable measurable_prodMk_left hf

variable (nu : Measure Y) [IsProbabilityMeasure nu] (pi : Kernel Y X) [IsMarkovKernel pi]

theorem lift_invariant (hi : ∀ᵐ y ∂nu, (fiber κ y).Invariant (pi y)) :
    (lift κ).Invariant (nu ⊗ₘ pi) := by
  ext s hs
  rw [Measure.bind_apply hs (Kernel.aemeasurable _),
    Measure.lintegral_compProd ((lift κ).measurable_coe hs), Measure.compProd_apply hs]
  apply lintegral_congr_ae
  filter_upwards [hi] with y hy
  simp only [lift_apply κ _ hs]
  have h := congrArg (fun m : Measure X => m (Prod.mk y ⁻¹' s)) hy
  rw [Measure.bind_apply (hs.preimage measurable_prodMk_left) (Kernel.aemeasurable _)] at h
  exact h

theorem flow_disintegration {s t : Set (Y × X)} (hs : MeasurableSet s) (ht : MeasurableSet t) :
    (∫⁻ z in s, lift κ z t ∂(nu ⊗ₘ pi)) =
      ∫⁻ y, ∫⁻ x in Prod.mk y ⁻¹' s, fiber κ y x (Prod.mk y ⁻¹' t) ∂pi y ∂nu := by
  rw [← lintegral_indicator hs,
    Measure.lintegral_compProd (((lift κ).measurable_coe ht).indicator hs)]
  apply lintegral_congr
  intro y
  rw [← lintegral_indicator (hs.preimage measurable_prodMk_left)]
  apply lintegral_congr
  intro x
  by_cases hx : (y, x) ∈ s
  · simp [hx, lift_apply κ _ ht]
  · simp [hx]

theorem lift_reversible (hr : ∀ᵐ y ∂nu, (fiber κ y).IsReversible (pi y)) :
    (lift κ).IsReversible (nu ⊗ₘ pi) := by
  intro s t hs ht
  rw [flow_disintegration κ nu pi hs ht, flow_disintegration κ nu pi ht hs]
  apply lintegral_congr_ae
  filter_upwards [hr] with y hy
  exact hy (hs.preimage measurable_prodMk_left) (ht.preimage measurable_prodMk_left)

theorem lift_frozen [MeasurableEq Y] :
    ∀ᵐ z : (Y × X) × (Y × X) ∂((nu ⊗ₘ pi) ⊗ₘ lift κ), z.1.1 = z.2.1 := by
  apply Measure.ae_compProd_of_ae_ae (measurableSet_eq_fun
    (measurable_fst.comp measurable_fst) (measurable_fst.comp measurable_snd))
  filter_upwards [] with z
  rw [lift_eq_map]
  change ∀ᵐ b ∂(κ z).map (Prod.mk z.1), z.1 = b.1
  apply (ae_map_iff (μ := κ z) (f := Prod.mk z.1) measurable_prodMk_left.aemeasurable
    (measurableSet_eq_fun (measurable_const (a := z.1)) measurable_fst)).mpr
  filter_upwards [] with x
  rfl

end GibbsScan.Block


==> anc/lean-verification/GibbsScan/BlockNorm.lean <==
import GibbsScan.BlockConstruction
import GibbsScan.KernelQuadratic

/-! # Integrating conditional L² contraction bounds -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal ProbabilityTheory
namespace GibbsScan.Block
variable {Y X : Type*} [MeasurableSpace Y] [MeasurableSpace X]
variable (nu : Measure Y) [IsProbabilityMeasure nu] (pi : Kernel Y X) [IsMarkovKernel pi]

theorem ae_memLp_slice (f : Y × X → ℝ) (hm : StronglyMeasurable f)
    (hf : MemLp f 2 (nu ⊗ₘ pi)) :
    ∀ᵐ y ∂nu, MemLp (fun x => f (y, x)) 2 (pi y) := by
  have h := (Measure.integrable_compProd_iff hf.integrable_sq.aestronglyMeasurable).mp hf.integrable_sq
  filter_upwards [h.1] with y hy
  exact (memLp_two_iff_integrable_sq
    (hm.comp_measurable measurable_prodMk_left).aestronglyMeasurable).mpr hy

theorem integral_sq_slice_integrable (f : Y × X → ℝ) (hf : MemLp f 2 (nu ⊗ₘ pi)) :
    Integrable (fun y => ∫ x, f (y, x) ^ 2 ∂pi y) nu := by
  have h := (Measure.integrable_compProd_iff hf.integrable_sq.aestronglyMeasurable).mp hf.integrable_sq
  simpa only [Real.norm_eq_abs, abs_pow, sq_abs] using h.2

variable (κ η : Kernel (Y × X) X) [IsMarkovKernel κ] [IsMarkovKernel η]
variable (hκ : ∀ y, (fiber κ y).Invariant (pi y)) (hη : ∀ y, (fiber η y).Invariant (pi y))

/-- A uniform almost-everywhere bound on conditional operators lifts to the full target. -/
theorem lift_difference_norm_bound {lam : ℝ} (hl : 0 ≤ lam)
    (hb : ∀ᵐ y ∂nu, ‖KernelL2.operator (pi y) (fiber κ y) (hκ y) -
      KernelL2.operator (pi y) (fiber η y) (hη y)‖ ≤ lam) :
    ‖KernelL2.operator (nu ⊗ₘ pi) (lift κ) (lift_invariant κ nu pi (.of_forall hκ)) -
      KernelL2.operator (nu ⊗ₘ pi) (lift η) (lift_invariant η nu pi (.of_forall hη))‖ ≤ lam := by
  apply ContinuousLinearMap.opNorm_le_bound _ hl
  intro f
  let K := KernelL2.operator (nu ⊗ₘ pi) (lift κ) (lift_invariant κ nu pi (.of_forall hκ))
  let E := KernelL2.operator (nu ⊗ₘ pi) (lift η) (lift_invariant η nu pi (.of_forall hη))
  let q : Y × X → ℝ := fun z =>
    ((∫ u, f (z.1, u) ∂κ z) - ∫ u, f (z.1, u) ∂η z) ^ 2
  have hrep : (fun z => ((K - E) f z) ^ 2) =ᵐ[nu ⊗ₘ pi] q := by
    filter_upwards [KernelL2.operator_ae (nu ⊗ₘ pi) (lift κ) (lift_invariant κ nu pi (.of_forall hκ)) f,
      KernelL2.operator_ae (nu ⊗ₘ pi) (lift η) (lift_invariant η nu pi (.of_forall hη)) f,
      Lp.coeFn_sub (K f) (E f)] with z hk he hs
    change ((K f - E f) z) ^ 2 = _
    rw [hs]
    simp only [Pi.sub_apply]
    rw [hk, he, lift_integral κ z f (Lp.stronglyMeasurable f),
      lift_integral η z f (Lp.stronglyMeasurable f)]
  have hq : Integrable q (nu ⊗ₘ pi) := ((Lp.memLp ((K - E) f)).integrable_sq).congr hrep
  have hqo : Integrable (fun y => ∫ x, q (y, x) ∂pi y) nu := by
    have h := (Measure.integrable_compProd_iff hq.aestronglyMeasurable).mp hq
    simpa only [q, Real.norm_eq_abs, abs_pow, sq_abs] using h.2
  have hfi := integral_sq_slice_integrable nu pi f (Lp.memLp f)
  have hbound : (∫ y, ∫ x, q (y, x) ∂pi y ∂nu) ≤
      ∫ y, lam ^ 2 * ∫ x, f (y, x) ^ 2 ∂pi y ∂nu := by
    apply integral_mono_ae hqo (hfi.const_mul _)
    filter_upwards [hb, ae_memLp_slice nu pi f (Lp.stronglyMeasurable f) (Lp.memLp f)] with y hy hfy
    exact KernelL2.integral_difference_sq_bound (pi y) (fiber κ y) (fiber η y)
      (hκ y) (hη y) hl hy hfy
  have hsq : ‖(K - E) f‖ ^ 2 ≤ (lam * ‖f‖) ^ 2 := by
    rw [KernelL2.norm_sq_integral, integral_congr_ae hrep, Measure.integral_compProd hq,
      mul_pow, KernelL2.norm_sq_integral, Measure.integral_compProd (Lp.memLp f).integrable_sq]
    simpa only [integral_const_mul] using hbound
  exact (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hl (norm_nonneg _))).mp hsq

end GibbsScan.Block


==> anc/lean-verification/GibbsScan/Centering.lean <==
import GibbsScan.PositiveUpdates

/-! # Restriction to the centered subspace

The abstract projection here will be instantiated with expectation in `L²(Π)`.
The norm identity is proved, rather than assumed when applying the scan results.
-/
noncomputable section
open scoped BigOperators
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
local notation "⟪" x ", " y "⟫" => inner ℝ x y

structure OrthogonalProjection (H : Type*) [NormedAddCommGroup H] [InnerProductSpace ℝ H] where
  op : Operator H
  symmetric : op.IsSymmetric
  idempotent : ∀ x, op (op x) = op x

namespace OrthogonalProjection
variable (P : OrthogonalProjection H)

abbrev Centered := P.op.ker

def center (x : H) : P.Centered := ⟨x - P.op x, by
  change P.op (x - P.op x) = 0
  rw [map_sub, P.idempotent, sub_self]⟩

theorem center_norm_le (x : H) : ‖P.center x‖ ≤ ‖x‖ := by
  have h := (LocalUpdate.ofProjection P.op P.symmetric P.idempotent).norm_decomposition x
  change ‖x - P.op x‖ ≤ ‖x‖
  apply (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
  change ‖x‖ ^ 2 = ‖P.op x‖ ^ 2 + ‖x - P.op x‖ ^ 2 at h
  nlinarith [sq_nonneg ‖P.op x‖]

def restrict (K : Operator H) (hinv : ∀ x, P.op (K x) = P.op x) : Operator P.Centered :=
  K.restrict (fun x hx => by
    change P.op (K x) = 0
    rw [hinv]
    exact hx)

@[simp] theorem restrict_apply (K : Operator H) (hinv : ∀ x, P.op (K x) = P.op x)
    (x : P.Centered) : (P.restrict K hinv x : H) = K x := rfl

theorem restrict_norm_le (K : Operator H) (hinv : ∀ x, P.op (K x) = P.op x) :
    ‖P.restrict K hinv‖ ≤ ‖K‖ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
  intro x
  exact K.le_opNorm (x : H)

theorem restrict_symmetric (K : Operator H) (hinv : ∀ x, P.op (K x) = P.op x)
    (hs : K.IsSymmetric) : (P.restrict K hinv).IsSymmetric := by
  intro x y
  exact hs (x : H) (y : H)

/-- Equation (11): the full-space centered norm equals the norm on the
kernel of expectation. Both projection compatibility identities are explicit. -/
theorem norm_sub_eq_restrict (K : Operator H)
    (hinv : ∀ x, P.op (K x) = P.op x) (hfix : ∀ x, K (P.op x) = P.op x) :
    ‖K - P.op‖ = ‖P.restrict K hinv‖ := by
  apply le_antisymm
  · apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
    intro x
    have h := (P.restrict K hinv).le_opNorm (P.center x)
    have heq : ‖P.restrict K hinv (P.center x)‖ = ‖(K - P.op) x‖ := by
      change ‖K (x - P.op x)‖ = ‖K x - P.op x‖
      rw [map_sub, hfix]
    rw [heq] at h
    exact h.trans (mul_le_mul_of_nonneg_left (P.center_norm_le x) (norm_nonneg _))
  · apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
    intro x
    have h := (K - P.op).le_opNorm (x : H)
    have hx : P.op x = 0 := x.property
    change ‖K (x : H)‖ ≤ ‖K - P.op‖ * ‖(x : H)‖
    simpa only [sub_apply, hx, sub_zero] using h

/-- Symmetry and preservation of the projection range imply invariance. -/
theorem invariant_of_symmetric (K : Operator H) (hs : K.IsSymmetric)
    (hfix : ∀ x, K (P.op x) = P.op x) : ∀ x, P.op (K x) = P.op x := by
  intro x
  apply ext_inner_left ℝ
  intro y
  rw [← P.symmetric.apply_clm, ← hs.apply_clm, hfix, P.symmetric.apply_clm]

def restrictLocal {lam : ℝ} (L : LocalUpdate H lam)
    (hK : ∀ x, P.op (L.K x) = P.op x)
    (hP : ∀ x, P.op (L.P x) = P.op x) : LocalUpdate P.Centered lam where
  K := P.restrict L.K hK
  P := P.restrict L.P hP
  symmetric := P.restrict_symmetric _ hK L.symmetric
  projection_symmetric := P.restrict_symmetric _ hP L.projection_symmetric
  projection_idempotent x := by apply Subtype.ext; exact L.projection_idempotent x
  fixes_projection x := by apply Subtype.ext; exact L.fixes_projection x
  residual_norm := by
    apply le_trans _ L.residual_norm
    apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
    intro x
    exact (L.K - L.P).le_opNorm (x : H)

theorem sweep_invariant (K : ℕ → Operator H)
    (hinv : ∀ j x, P.op (K j x) = P.op x) (n : ℕ) (x : H) :
    P.op (sweep K n x) = P.op x := by
  induction n with
  | zero => rfl
  | succ n ih => rw [sweep_succ, hinv, ih]

theorem sweep_fixes (K : ℕ → Operator H)
    (hfix : ∀ j x, K j (P.op x) = P.op x) (n : ℕ) (x : H) :
    sweep K n (P.op x) = P.op x := by
  induction n with
  | zero => rfl
  | succ n ih => rw [sweep_succ, ih, hfix]

theorem randomScan_invariant (K : ℕ → Operator H)
    (hinv : ∀ j x, P.op (K j x) = P.op x) {n : ℕ} (hn : 0 < n) (x : H) :
    P.op (randomScan K n x) = P.op x := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  simp only [randomScan_apply, map_smul, map_sum, hinv, Finset.sum_const,
    Finset.card_range, ← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn', one_smul]

theorem randomScan_fixes (K : ℕ → Operator H)
    (hfix : ∀ j x, K j (P.op x) = P.op x) {n : ℕ} (hn : 0 < n) (x : H) :
    randomScan K n (P.op x) = P.op x := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  simp only [randomScan_apply, hfix, Finset.sum_const, Finset.card_range,
    ← Nat.cast_smul_eq_nsmul ℝ, smul_smul, inv_mul_cancel₀ hn', one_smul]

theorem restrict_sweep_apply (K : ℕ → Operator H)
    (hinv : ∀ j x, P.op (K j x) = P.op x) (n : ℕ) (x : P.Centered) :
    (sweep (fun j => P.restrict (K j) (hinv j)) n x : H) = sweep K n x := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [sweep_succ, restrict_apply, ih]

theorem restrict_randomScan_apply (K : ℕ → Operator H)
    (hinv : ∀ j x, P.op (K j x) = P.op x) (n : ℕ) (x : P.Centered) :
    (randomScan (fun j => P.restrict (K j) (hinv j)) n x : H) = randomScan K n x := by
  simp only [randomScan_apply, Submodule.coe_smul, Submodule.coe_sum, restrict_apply]

theorem norm_centered_sweep (K : ℕ → Operator H)
    (hinv : ∀ j x, P.op (K j x) = P.op x)
    (hfix : ∀ j x, K j (P.op x) = P.op x) (n : ℕ) :
    ‖sweep (fun j => P.restrict (K j) (hinv j)) n‖ = ‖sweep K n - P.op‖ := by
  rw [P.norm_sub_eq_restrict _ (P.sweep_invariant K hinv n) (P.sweep_fixes K hfix n)]
  congr 1
  ext x
  exact P.restrict_sweep_apply K hinv n x

theorem norm_centered_randomScan (K : ℕ → Operator H)
    (hinv : ∀ j x, P.op (K j x) = P.op x)
    (hfix : ∀ j x, K j (P.op x) = P.op x) {n : ℕ} (hn : 0 < n) :
    ‖randomScan (fun j => P.restrict (K j) (hinv j)) n‖ = ‖randomScan K n - P.op‖ := by
  rw [P.norm_sub_eq_restrict _ (P.randomScan_invariant K hinv hn) (P.randomScan_fixes K hfix hn)]
  congr 1
  ext x
  exact P.restrict_randomScan_apply K hinv n x

end OrthogonalProjection
end GibbsScan



==> anc/lean-verification/GibbsScan/Comparison.lean <==
import GibbsScan.Scan

/-! # The deterministic-to-random comparison

The intermediate `LocalEstimates` interface is proved for `LocalUpdate` below.
It also permits the positive-semidefinite variant, which does not require a
uniform bound on the distance from a conditional expectation.
-/

noncomputable section
open scoped BigOperators
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
local notation "⟪" x ", " y "⟫" => inner ℝ x y

structure LocalEstimates (K : Operator H) (lam : ℝ) : Prop where
  symmetric : K.IsSymmetric
  contraction : ‖K‖ ≤ 1
  lower : ∀ x, -lam * ‖x‖ ^ 2 ≤ ⟪x, K x⟫
  loss : ∀ x, (1 - lam) * ⟪x, x - K x⟫ ≤ ‖x‖ ^ 2 - ‖K x‖ ^ 2

theorem LocalUpdate.estimates {lam : ℝ} (L : LocalUpdate H lam)
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) : LocalEstimates L.K lam :=
  ⟨L.symmetric, L.contraction hl0 hl1, L.lower_bound hl0, L.dirichlet_le_loss hl0 hl1⟩

namespace LocalEstimates
variable {K : Operator H} {lam : ℝ} (hK : LocalEstimates K lam)
include hK

theorem apply_norm_le (x : H) : ‖K x‖ ≤ ‖x‖ := by
  simpa using (K.le_opNorm x).trans
    (mul_le_mul_of_nonneg_right hK.contraction (norm_nonneg x))

theorem loss_nonneg (x : H) : 0 ≤ ‖x‖ ^ 2 - ‖K x‖ ^ 2 := by
  have h := (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mpr (hK.apply_norm_le x)
  linarith

theorem dirichlet_nonneg (x : H) : 0 ≤ ⟪x, x - K x⟫ := by
  rw [inner_sub_right, real_inner_self_eq_norm_sq]
  have h := real_inner_le_norm x (K x)
  have h' := mul_le_mul_of_nonneg_left (hK.apply_norm_le x) (norm_nonneg x)
  nlinarith

theorem cross_bound (hl : lam < 1) (x y : H) :
    ⟪x, y - K y⟫ ^ 2 ≤
      (⟪x, x - K x⟫ / (1 - lam)) * (‖y‖ ^ 2 - ‖K y‖ ^ 2) := by
  have hs : (ContinuousLinearMap.id ℝ H - K).IsSymmetric :=
    LinearMap.IsSymmetric.id.sub hK.symmetric
  have hc := positive_cauchy_schwarz hs hK.dirichlet_nonneg x y
  change ⟪x, y - K y⟫ ^ 2 ≤ ⟪x, x - K x⟫ * ⟪y, y - K y⟫ at hc
  have he : 0 < 1 - lam := sub_pos.mpr hl
  have hh := mul_le_mul_of_nonneg_left (hK.loss y) (hK.dirichlet_nonneg x)
  apply (le_div_iff₀ he).mpr
    (show ⟪x, y - K y⟫ ^ 2 * (1 - lam) ≤
      ⟪x, x - K x⟫ * (‖y‖ ^ 2 - ‖K y‖ ^ 2) by
        nlinarith [mul_le_mul_of_nonneg_right hc he.le]) |>.trans_eq
          (by ring)

end LocalEstimates

/-- The squared telescoping estimate (36), without square roots. -/
theorem sweep_cross_bound (K : ℕ → Operator H) (n : ℕ) {lam : ℝ}
    (hl : lam < 1) (hK : ∀ j < n, LocalEstimates (K j) lam) (x : H) :
    (‖x‖ ^ 2 - ⟪x, sweep K n x⟫) ^ 2 ≤
      ((∑ j ∈ Finset.range n, ⟪x, x - K j x⟫) / (1 - lam)) *
        (‖x‖ ^ 2 - ‖sweep K n x‖ ^ 2) := by
  have h := Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul (Finset.range n)
    (r := fun j => ⟪x, sweep K j x - K j (sweep K j x)⟫)
    (f := fun j => ⟪x, x - K j x⟫ / (1 - lam))
    (g := fun j => ‖sweep K j x‖ ^ 2 - ‖K j (sweep K j x)‖ ^ 2)
    (fun j hj => div_nonneg ((hK j (Finset.mem_range.mp hj)).dirichlet_nonneg x)
      (sub_pos.mpr hl).le)
    (fun j hj => (hK j (Finset.mem_range.mp hj)).loss_nonneg _)
    (fun j hj => (hK j (Finset.mem_range.mp hj)).cross_bound hl x _)
  simpa only [sweep_inner_sum, sweep_loss_sum, ← Finset.sum_div] using h

/-- Algebra behind (37): cancellation is legitimate because the sweep norm
is strictly below one. -/
theorem scalar_refined_bound {e a t D z : ℝ}
    (he : 0 < e) (ha : 0 ≤ a) (ht : 0 ≤ t) (htD : t ≤ D) (hD : D < 1)
    (hz : z ≤ t) (h : (1 - z) ^ 2 ≤ (a / e) * (1 - t ^ 2)) :
    e * (1 - D) / (1 + D) ≤ a := by
  have ht1 : t < 1 := lt_of_le_of_lt htD hD
  have hh : e * (1 - t) ^ 2 ≤ a * (1 - t ^ 2) := by
    have hsq : (1 - t) ^ 2 ≤ (1 - z) ^ 2 := by nlinarith
    have hh := mul_le_mul_of_nonneg_left (hsq.trans h) he.le
    have he0 := ne_of_gt he
    field_simp at hh
    nlinarith [hh]
  have hc : e * (1 - t) ≤ a * (1 + t) := by
    have hfactor : (1 - t) * (e * (1 - t) - a * (1 + t)) ≤ 0 := by nlinarith
    by_contra! hcontra
    have hp := mul_pos (sub_pos.mpr ht1) (sub_pos.mpr hcontra)
    linarith
  apply (div_le_iff₀ (show 0 < 1 + D by linarith)).mpr
  nlinarith [mul_nonneg ha (sub_nonneg.mpr htD),
    mul_nonneg he.le (sub_nonneg.mpr htD)]

theorem scan_unit_dirichlet (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl : lam < 1) (hK : ∀ j < n, LocalEstimates (K j) lam)
    (hgap : 0 < gap (sweep K n)) (x : H) (hx : ‖x‖ = 1) :
    (1 - lam) / n * gap (sweep K n) / (2 - gap (sweep K n)) ≤
      ⟪x, x - randomScan K n x⟫ := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hD : ‖sweep K n‖ < 1 := by unfold gap at hgap; linarith
  have htD : ‖sweep K n x‖ ≤ ‖sweep K n‖ := by simpa [hx] using (sweep K n).le_opNorm x
  have hz : ⟪x, sweep K n x⟫ ≤ ‖sweep K n x‖ := by
    simpa [hx] using real_inner_le_norm x (sweep K n x)
  have hcross := sweep_cross_bound K n hl hK x
  rw [hx, one_pow] at hcross
  have ha : 0 ≤ ∑ j ∈ Finset.range n, ⟪x, x - K j x⟫ :=
    Finset.sum_nonneg (fun j hj => (hK j (Finset.mem_range.mp hj)).dirichlet_nonneg x)
  have h := scalar_refined_bound (sub_pos.mpr hl) ha (norm_nonneg _)
    htD hD hz hcross
  rw [← randomScan_dirichlet K hn x] at h
  apply (le_of_mul_le_mul_left (a := (n : ℝ)) ?_ hn')
  calc
    _ = (1 - lam) * (1 - ‖sweep K n‖) / (1 + ‖sweep K n‖) := by
      unfold gap
      rw [show 2 - (1 - ‖sweep K n‖) = 1 + ‖sweep K n‖ by ring]
      field_simp [hn'.ne']
    _ ≤ _ := h

/-- Theorem 1.1, at the Hilbert-space operator level. -/
theorem deterministic_to_random (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ j < n, LocalEstimates (K j) lam) (hgap : 0 < gap (sweep K n)) :
    (1 - lam) / n * gap (sweep K n) / (2 - gap (sweep K n)) ≤
      gap (randomScan K n) := by
  let c := (1 - lam) / n * gap (sweep K n) / (2 - gap (sweep K n))
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hg1 := gap_le_one (sweep K n)
  have hden : 0 < 2 - gap (sweep K n) := by linarith
  have hc0 : 0 ≤ c := by dsimp [c]; positivity
  have hcE : c ≤ 1 - lam := by
    have hr : gap (sweep K n) / (2 - gap (sweep K n)) ≤ 1 :=
      (div_le_one hden).mpr (by linarith)
    have he : (1 - lam) / n ≤ 1 - lam := by
      apply (div_le_iff₀ hn').mpr
      nlinarith [mul_nonneg (sub_pos.mpr hl1).le (sub_nonneg.mpr hn1)]
    calc
      c = ((1 - lam) / n) * (gap (sweep K n) / (2 - gap (sweep K n))) := by
        dsimp [c]; ring
      _ ≤ (1 - lam) / n := mul_le_of_le_one_right (by positivity) hr
      _ ≤ 1 - lam := he
  have hc1 : 0 ≤ 1 - c := by linarith
  have hnorm : ‖randomScan K n‖ ≤ 1 - c := by
    apply symmetric_norm_le_unit (randomScan_symmetric K n (fun j hj => (hK j hj).symmetric)) hc1
    intro x hx
    have hupper := scan_unit_dirichlet K hn hl1 hK hgap x hx
    change c ≤ ⟪x, x - randomScan K n x⟫ at hupper
    rw [inner_sub_right, real_inner_self_eq_norm_sq, hx, one_pow] at hupper
    have hs : (n : ℝ) * (-lam) ≤ ∑ j ∈ Finset.range n, ⟪x, K j x⟫ := by
      simpa [hx] using Finset.sum_le_sum (s := Finset.range n)
        (f := fun _ => -lam * ‖x‖ ^ 2) (g := fun j => ⟪x, K j x⟫)
        (fun j hj => (hK j (Finset.mem_range.mp hj)).lower x)
    have hlower : -lam ≤ ⟪x, randomScan K n x⟫ := by
      rw [randomScan_apply, inner_smul_right, inner_sum]
      have hh := mul_le_mul_of_nonneg_left hs (inv_nonneg.mpr hn'.le)
      simpa [← mul_assoc, hn'.ne'] using hh
    exact abs_le.mpr ⟨by linarith, by linarith⟩
  change c ≤ 1 - ‖randomScan K n‖
  linarith

/-- Theorem 1.1 instantiated with (3) and (12), with no auxiliary
local-estimate assumptions in the public statement. -/
theorem localUpdate_deterministic_to_random {lam : ℝ}
    (L : ℕ → LocalUpdate H lam) {n : ℕ} (hn : 0 < n)
    (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hgap : 0 < gap (sweep (fun j => (L j).K) n)) :
    (1 - lam) / n * gap (sweep (fun j => (L j).K) n) /
      (2 - gap (sweep (fun j => (L j).K) n)) ≤
        gap (randomScan (fun j => (L j).K) n) :=
  deterministic_to_random _ hn hl0 hl1 (fun j _ => (L j).estimates hl0 hl1.le) hgap

end GibbsScan


==> anc/lean-verification/GibbsScan/ComponentTheorems.lean <==
import GibbsScan.CoordinateBlock

/-! # Scan comparisons from conditional component kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.ComponentScan
variable {Z : Type*} [MeasurableSpace Z] (mu : Measure Z) [IsProbabilityMeasure mu]
variable {Y X : ℕ → Type*} [∀ j, MeasurableSpace (Y j)] [∀ j, MeasurableSpace (X j)]
variable [∀ j, MeasurableEq (Y j)]
variable (nu : ∀ j, Measure (Y j)) [∀ j, IsProbabilityMeasure (nu j)]
variable (pi : ∀ j, Kernel (Y j) (X j)) [∀ j, IsMarkovKernel (pi j)]
variable (e : ∀ j, Z ≃ᵐ Y j × X j) (he : ∀ j, MeasurePreserving (e j) mu (nu j ⊗ₘ pi j))
variable (κ : ∀ j, Kernel (Y j × X j) (X j)) [∀ j, IsMarkovKernel (κ j)]
variable (hr : ∀ j, ∀ᵐ y ∂nu j, (Block.fiber (κ j) y).IsReversible (pi j y))

def transitions (j : ℕ) : Kernel Z Z := CoordinateBlock.update (e j) (κ j)
def gibbs (j : ℕ) : Kernel Z Z := CoordinateBlock.update (e j) (Block.resampling (pi j))

instance transitions_markov (j : ℕ) : IsMarkovKernel (transitions e κ j) := by
  unfold transitions
  infer_instance

instance gibbs_markov (j : ℕ) : IsMarkovKernel (gibbs pi e j) := by
  unfold gibbs
  infer_instance

include he hr in
theorem reversible (j : ℕ) : (transitions e κ j).IsReversible mu :=
  CoordinateBlock.update_reversible mu (nu j) (pi j) (e j) (he j) (κ j) (hr j)

include he in
theorem gibbs_reversible (j : ℕ) : (gibbs pi e j).IsReversible mu :=
  CoordinateBlock.resampling_reversible mu (nu j) (pi j) (e j) (he j)

theorem gibbs_conditional (j : ℕ) :
    KernelL2.operator mu (gibbs pi e j) (gibbs_reversible mu nu pi e he j).invariant =
      (conditionalProjection (mu := mu) (CoordinateBlock.rest_measurable (e j)).comap_le).op :=
  CoordinateBlock.resampling_operator mu (nu j) (pi j) (e j) (he j)

/-- Theorem 1.1 with transition kernels constructed from the conditional updates. -/
theorem theorem_1_1 {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hb : ∀ j, ‖KernelL2.operator mu (transitions e κ j) (reversible mu nu pi e he κ hr j).invariant -
      KernelL2.operator mu (gibbs pi e j) (gibbs_reversible mu nu pi e he j).invariant‖ ≤ lam)
    (n : ℕ) [NeZero n]
    (hg : 0 < sweepKernelGap mu (transitions e κ) (fun j => (reversible mu nu pi e he κ hr j).invariant) n) :
    (1 - lam) / n * sweepKernelGap mu (transitions e κ)
      (fun j => (reversible mu nu pi e he κ hr j).invariant) n /
        (2 - sweepKernelGap mu (transitions e κ) (fun j => (reversible mu nu pi e he κ hr j).invariant) n) ≤
      randomKernelGap mu (transitions e κ) (fun j => (reversible mu nu pi e he κ hr j).invariant) n := by
  apply GibbsScan.theorem_1_1 mu (transitions e κ) (reversible mu nu pi e he κ hr)
    (fun j => CoordinateBlock.rest (e j)) (fun j => CoordinateBlock.rest_measurable (e j))
    (fun j => CoordinateBlock.update_frozen mu (e j) (κ j)) hl0 hl1 _ n hg
  intro j
  rw [← gibbs_conditional mu nu pi e he j]
  exact hb j

/-- Theorem 1.2 with the same conditional-kernel construction. -/
theorem theorem_5_2 [Nontrivial (averagingProjection (mu := mu)).Centered]
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hb : ∀ j, ‖KernelL2.operator mu (transitions e κ j) (reversible mu nu pi e he κ hr j).invariant -
      KernelL2.operator mu (gibbs pi e j) (gibbs_reversible mu nu pi e he j).invariant‖ ≤ lam)
    (n : ℕ) [NeZero n] :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      randomKernelGap mu (transitions e κ) (fun j => (reversible mu nu pi e he κ hr j).invariant) n ≤
      sweepKernelGap mu (transitions e κ) (fun j => (reversible mu nu pi e he κ hr j).invariant) n := by
  apply GibbsScan.theorem_5_2 mu (transitions e κ) (reversible mu nu pi e he κ hr)
    (fun j => CoordinateBlock.rest (e j)) (fun j => CoordinateBlock.rest_measurable (e j))
    (fun j => CoordinateBlock.update_frozen mu (e j) (κ j)) hl0 hl1 _ n
  intro j
  rw [← gibbs_conditional mu nu pi e he j]
  exact hb j

end GibbsScan.ComponentScan


==> anc/lean-verification/GibbsScan/ConditionalIndependence.lean <==
import GibbsScan.IndependenceMetropolis
import GibbsScan.CoordinateBlock

/-! # Measurable families of independence Metropolis updates -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal ENNReal ProbabilityTheory
namespace GibbsScan.ConditionalIndependence
variable {Y X : Type*} [MeasurableSpace Y] [MeasurableSpace X]
variable {ref : Measure X} [SigmaFinite ref]
structure Family (Y X : Type*) [MeasurableSpace Y] [MeasurableSpace X] (ref : Measure X) where
  model : Y → IndependenceModel ref
  measurable_p : Measurable (fun z : Y × X => (model z.1).p z.2)
  measurable_q : Measurable (fun z : Y × X => (model z.1).q z.2)

instance : CoeFun (Family Y X ref) (fun _ => Y → IndependenceModel ref) := ⟨Family.model⟩
variable (M : Family Y X ref)

def targetKernel : Kernel Y X := (Kernel.const Y ref).withDensity (fun y x => ((M y).p x : ℝ≥0∞))

theorem targetKernel_apply (y : Y) : targetKernel M y = (M y).target := by
  rw [targetKernel, Kernel.withDensity_apply _ M.measurable_p.coe_nnreal_ennreal]
  rfl

instance targetKernel_markov : IsMarkovKernel (targetKernel M) := by
  constructor
  intro y
  rw [targetKernel_apply M]
  infer_instance

def accepted : Kernel (Y × X) X := (Kernel.const (Y × X) ref).withDensity
  (fun z u => (Metropolis.acceptedDensity (M z.1).p (fun _ => (M z.1).q) z.2 u : ℝ≥0∞))

theorem accepted_measurable : Measurable (fun z : (Y × X) × X =>
    Metropolis.acceptedDensity (M z.1.1).p (fun _ => (M z.1.1).q) z.1.2 z.2) := by
  have pold : Measurable (fun z : (Y × X) × X => (M z.1.1).p z.1.2) := M.measurable_p.comp measurable_fst
  have pnew : Measurable (fun z : (Y × X) × X => (M z.1.1).p z.2) :=
    M.measurable_p.comp (measurable_fst.fst.prodMk measurable_snd)
  have qold : Measurable (fun z : (Y × X) × X => (M z.1.1).q z.1.2) := M.measurable_q.comp measurable_fst
  have qnew : Measurable (fun z : (Y × X) × X => (M z.1.1).q z.2) :=
    M.measurable_q.comp (measurable_fst.fst.prodMk measurable_snd)
  change Measurable (fun z : (Y × X) × X => if (M z.1.1).p z.1.2 = 0 then (M z.1.1).q z.2
    else min ((M z.1.1).q z.2) ((M z.1.1).p z.2 * (M z.1.1).q z.1.2 / (M z.1.1).p z.1.2))
  exact Measurable.ite (pold (measurableSet_singleton 0)) qnew (qnew.min ((pnew.mul qold).div pold))

theorem accepted_apply (y : Y) (x : X) :
    accepted M (y, x) = Metropolis.accepted ref (M y).p (fun _ => (M y).q) x := by
  rw [accepted, Kernel.withDensity_apply _ (accepted_measurable M).coe_nnreal_ennreal,
    Metropolis.accepted, Kernel.withDensity_apply _
      (Metropolis.acceptedDensity_measurable (M y).p (fun _ => (M y).q) (M y).measurable_p
        ((M y).measurable_q.comp measurable_snd)).coe_nnreal_ennreal]
  rfl

def rejected : Kernel (Y × X) X where
  toFun z := (1 - accepted M z Set.univ) • Measure.dirac z.2
  measurable' := by
    apply Measure.measurable_of_measurable_coe
    intro s hs
    simp only [Measure.smul_apply, smul_eq_mul, Measure.dirac_apply' _ hs]
    exact (measurable_const.sub ((accepted M).measurable_coe .univ)).mul
      ((measurable_const.indicator hs).comp measurable_snd)

def transition : Kernel (Y × X) X := accepted M + rejected M

theorem transition_apply (y : Y) (x : X) : transition M (y, x) = (M y).kernel x := by
  change accepted M (y, x) + (1 - accepted M (y, x) Set.univ) • Measure.dirac x = _
  rw [accepted_apply M]
  rfl

instance transition_markov : IsMarkovKernel (transition M) := by
  constructor
  rintro ⟨y, x⟩
  rw [transition_apply M]
  infer_instance

theorem fiber_transition (y : Y) : Block.fiber (transition M) y = (M y).kernel := by
  ext x s hs
  rw [Block.fiber_apply, transition_apply M]

theorem fiber_reversible (y : Y) : (Block.fiber (transition M) y).IsReversible (targetKernel M y) := by
  rw [targetKernel_apply M, fiber_transition M]
  exact (M y).kernel_reversible

theorem fiber_norm_bound {eps : ℝ≥0} (he : eps ≤ 1) (y : Y)
    (hdom : ∀ᵐ x ∂ref, eps * (M y).p x ≤ (M y).q x) :
    ‖KernelL2.operator (targetKernel M y) (Block.fiber (transition M) y)
        (fiber_reversible M y).invariant - (averagingProjection (mu := targetKernel M y)).op‖ ≤
      1 - (eps : ℝ) := by
  rw [KernelL2.centered_norm_congr (targetKernel M y) (M y).target _ _
    (fiber_reversible M y).invariant (M y).kernel_reversible.invariant
    (targetKernel_apply M y) (fiber_transition M y)]
  exact (M y).norm_bound he hdom

variable (nu : Measure Y) [IsProbabilityMeasure nu] [MeasurableEq Y]

theorem full_reversible : (Block.lift (transition M)).IsReversible (nu ⊗ₘ targetKernel M) :=
  Block.lift_reversible _ nu _ (.of_forall (fiber_reversible M))

/-- The independence-proposal paragraph in Section 4, including the passage from conditional MH kernels to Assumption GBC (3). -/
theorem full_norm_bound {eps : ℝ≥0} (he : eps ≤ 1)
    (hdom : ∀ᵐ y ∂nu, ∀ᵐ x ∂ref, eps * (M y).p x ≤ (M y).q x) :
    ‖KernelL2.operator (nu ⊗ₘ targetKernel M) (Block.lift (transition M)) (full_reversible M nu).invariant -
      (conditionalProjection (mu := nu ⊗ₘ targetKernel M) (measurable_fst (α := Y) (β := X)).comap_le).op‖ ≤
        1 - (eps : ℝ) := by
  apply Block.lift_conditional_norm_bound nu (targetKernel M) (transition M)
    (fun y => (fiber_reversible M y).invariant) (sub_nonneg.mpr (by exact_mod_cast he))
  filter_upwards [hdom] with y hy
  exact fiber_norm_bound M he y hy

theorem coordinate_norm_bound {Z : Type*} [MeasurableSpace Z]
    (mu : Measure Z) [IsProbabilityMeasure mu] (e : Z ≃ᵐ Y × X)
    (hmap : MeasurePreserving e mu (nu ⊗ₘ targetKernel M)) {eps : ℝ≥0} (he : eps ≤ 1)
    (hdom : ∀ᵐ y ∂nu, ∀ᵐ x ∂ref, eps * (M y).p x ≤ (M y).q x) :
    ‖KernelL2.operator mu (CoordinateBlock.update e (transition M))
        (CoordinateBlock.update_reversible mu nu (targetKernel M) e hmap (transition M)
          (.of_forall (fiber_reversible M))).invariant -
      (conditionalProjection (mu := mu) (CoordinateBlock.rest_measurable e).comap_le).op‖ ≤
        1 - (eps : ℝ) := by
  apply CoordinateBlock.conditional_norm_bound mu nu (targetKernel M) e hmap (transition M)
    (fun y => (fiber_reversible M y).invariant) (sub_nonneg.mpr (by exact_mod_cast he))
  filter_upwards [hdom] with y hy
  exact fiber_norm_bound M he y hy

end GibbsScan.ConditionalIndependence


==> anc/lean-verification/GibbsScan/ContractiveProjection.lean <==
import GibbsScan.Centering

/-! # An idempotent Hilbert-space contraction is an orthogonal projection -/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

theorem contractive_idempotent_symmetric (P : Operator H)
    (hc : ‖P‖ ≤ 1) (hi : ∀ x, P (P x) = P x) : P.IsSymmetric := by
  have ho (x y : H) : inner ℝ (P x) (y - P y) = 0 := by
    have hpoly (t : ℝ) :
        0 ≤ ‖y - P y‖ ^ 2 * (t * t) + (2 * inner ℝ (P x) (y - P y)) * t + 0 := by
      have hn : ‖P x‖ ≤ ‖P x + t • (y - P y)‖ := by
        have h := (P.le_opNorm (P x + t • (y - P y))).trans
          (mul_le_mul_of_nonneg_right hc (norm_nonneg _))
        simpa only [map_add, map_smul, map_sub, hi, sub_self, smul_zero, add_zero, one_mul] using h
      have hs := (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mpr hn
      rw [norm_add_sq_real] at hs
      simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, inner_smul_right] at hs
      nlinarith
    have hd := discrim_le_zero hpoly
    unfold discrim at hd
    nlinarith [sq_nonneg (inner ℝ (P x) (y - P y))]
  intro x y
  have h1 := ho x y
  have h2 := ho y x
  rw [inner_sub_right] at h1 h2
  change inner ℝ (P x) y = inner ℝ x (P y)
  have h3 : inner ℝ (P y) x = inner ℝ x (P y) := real_inner_comm _ _
  have h4 : inner ℝ (P y) (P x) = inner ℝ (P x) (P y) := real_inner_comm _ _
  linarith

def OrthogonalProjection.ofContractiveIdempotent (P : Operator H)
    (hc : ‖P‖ ≤ 1) (hi : ∀ x, P (P x) = P x) : OrthogonalProjection H :=
  ⟨P, contractive_idempotent_symmetric P hc hi, hi⟩

end GibbsScan


==> anc/lean-verification/GibbsScan/CoordinateBlock.lean <==
import GibbsScan.BlockConditional
import GibbsScan.KernelTransport
import GibbsScan.KernelTheorems

/-! # Block updates expressed in the original coordinates -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal ProbabilityTheory
namespace GibbsScan.CoordinateBlock
variable {Z Y X : Type*} [MeasurableSpace Z] [MeasurableSpace Y] [MeasurableSpace X]
variable [MeasurableEq Y]
variable (mu : Measure Z) [IsProbabilityMeasure mu]
variable (nu : Measure Y) [IsProbabilityMeasure nu] (pi : Kernel Y X) [IsMarkovKernel pi]
variable (e : Z ≃ᵐ Y × X) (he : MeasurePreserving e mu (nu ⊗ₘ pi))

def update (κ : Kernel (Y × X) X) : Kernel Z Z := pullbackKernel e (Block.lift κ)

instance update_markov (κ : Kernel (Y × X) X) [IsMarkovKernel κ] : IsMarkovKernel (update e κ) := by
  unfold update
  infer_instance

def rest : Z → Y := Prod.fst ∘ e

theorem rest_measurable : Measurable (rest e) := measurable_fst.comp e.measurable

theorem update_frozen (κ : Kernel (Y × X) X) [IsMarkovKernel κ] :
    ∀ᵐ z : Z × Z ∂(mu ⊗ₘ update e κ), rest e z.1 = rest e z.2 := by
  apply Measure.ae_compProd_of_ae_ae (measurableSet_eq_fun
    ((rest_measurable e).comp measurable_fst) ((rest_measurable e).comp measurable_snd))
  filter_upwards [] with z
  change ∀ᵐ w ∂pullbackKernel e (Block.lift κ) z, rest e z = rest e w
  rw [pullbackKernel_apply, Block.lift_eq_map, Measure.map_map e.symm.measurable measurable_prodMk_left]
  apply (ae_map_iff (e.symm.measurable.comp measurable_prodMk_left).aemeasurable
    (measurableSet_eq_fun (measurable_const (a := rest e z)) (rest_measurable e))).mpr
  filter_upwards [] with u
  simp [rest]

include he in
theorem update_reversible (κ : Kernel (Y × X) X) [IsMarkovKernel κ]
    (hr : ∀ᵐ y ∂nu, (Block.fiber κ y).IsReversible (pi y)) :
    (update e κ).IsReversible mu :=
  pullbackKernel_reversible mu (nu ⊗ₘ pi) e he (Block.lift κ)
    (Block.lift_reversible κ nu pi hr).invariant (Block.lift_reversible κ nu pi hr)

include he
theorem resampling_reversible : (update e (Block.resampling pi)).IsReversible mu :=
  update_reversible mu nu pi e he _ (.of_forall (Block.fiber_resampling_reversible pi))

theorem resampling_operator_ae (f : Lp ℝ 2 mu) :
    KernelL2.operator mu (update e (Block.resampling pi))
      (resampling_reversible mu nu pi e he).invariant f =ᵐ[mu]
        fun z => ∫ u, (pullbackL2 mu (nu ⊗ₘ pi) e he).symm f (rest e z, u) ∂pi (rest e z) := by
  let T := pullbackL2 mu (nu ⊗ₘ pi) e he
  have heq := pullbackKernel_operator mu (nu ⊗ₘ pi) e he (Block.lift (Block.resampling pi))
    (Block.resampling_invariant nu pi)
  change KernelL2.operator mu (pullbackKernel e (Block.lift (Block.resampling pi))) _ f =ᵐ[mu] _
  rw [heq, transport_apply]
  exact (pullbackL2_ae mu (nu ⊗ₘ pi) e he _).trans
    (he.quasiMeasurePreserving.ae_eq (Block.resampling_operator_ae nu pi (T.symm f)))

theorem resampling_operator :
    KernelL2.operator mu (update e (Block.resampling pi))
      (resampling_reversible mu nu pi e he).invariant =
        (conditionalProjection (mu := mu) (rest_measurable e).comap_le).op := by
  let C := conditionalProjection (mu := mu) (rest_measurable e).comap_le
  let G := KernelL2.operator mu (update e (Block.resampling pi))
    (resampling_reversible mu nu pi e he).invariant
  have hs : G.IsSymmetric := KernelL2.reversible_symmetric _ _ (resampling_reversible mu nu pi e he) _
  have hfix (f : Lp ℝ 2 mu) : G (C.op f) = C.op f :=
    KernelL2.fixes_conditional _ _ _ (rest e) (rest_measurable e) (update_frozen mu e _) f
  have hrange (f : Lp ℝ 2 mu) : C.op (G f) = G f := by
    apply conditionalProjection_fixed
    have hm := (Lp.stronglyMeasurable ((pullbackL2 mu (nu ⊗ₘ pi) e he).symm f)).integral_kernel_prod_right'
      (κ := pi)
    exact (hm.comp_measurable (comap_measurable (rest e))).aestronglyMeasurable.congr
      (resampling_operator_ae mu nu pi e he f).symm
  apply ContinuousLinearMap.ext
  intro f
  exact (hrange f).symm.trans (C.invariant_of_symmetric G hs hfix f)

theorem conditional_norm_bound (κ : Kernel (Y × X) X) [IsMarkovKernel κ]
    (hi : ∀ y, (Block.fiber κ y).Invariant (pi y)) {lam : ℝ} (hl : 0 ≤ lam)
    (hb : ∀ᵐ y ∂nu, ‖KernelL2.operator (pi y) (Block.fiber κ y) (hi y) -
      (averagingProjection (mu := pi y)).op‖ ≤ lam) :
    ‖KernelL2.operator mu (update e κ) (pullbackKernel_invariant mu (nu ⊗ₘ pi) e he (Block.lift κ)
        (Block.lift_invariant κ nu pi (.of_forall hi))) -
      (conditionalProjection (mu := mu) (rest_measurable e).comap_le).op‖ ≤ lam := by
  rw [← resampling_operator mu nu pi e he]
  change ‖KernelL2.operator mu (pullbackKernel e (Block.lift κ)) _ -
    KernelL2.operator mu (pullbackKernel e (Block.lift (Block.resampling pi))) _‖ ≤ lam
  rw [pullbackKernel_operator mu (nu ⊗ₘ pi) e he (Block.lift κ)
      (Block.lift_invariant κ nu pi (.of_forall hi)),
    pullbackKernel_operator mu (nu ⊗ₘ pi) e he (Block.lift (Block.resampling pi))
      (Block.resampling_invariant nu pi), ← transport_sub, transport_norm, Block.resampling_operator]
  exact Block.lift_conditional_norm_bound nu pi κ hi hl hb

end GibbsScan.CoordinateBlock


==> anc/lean-verification/GibbsScan/Costs.lean <==
import GibbsScan.ReverseComparison

/-! # Gap and component-update cost corollaries -/
noncomputable section
namespace GibbsScan

/-- The ratio uses one component update as its unit of computation. -/
def randomToSweepCost (n : ℕ) (randomGap sweepGap : ℝ) : ℝ :=
  sweepGap / ((n : ℝ) * randomGap)

def sweepToRandomCost (n : ℕ) (randomGap sweepGap : ℝ) : ℝ :=
  (n : ℝ) * randomGap / sweepGap

theorem forward_scalar_cost {n e r g : ℝ} (hn : 0 < n) (he : 0 < e)
    (hg : 0 < g) (hg1 : g ≤ 1) (h : e / n * g / (2 - g) ≤ r) :
    0 < r ∧ g / (n * r) ≤ (2 - g) / e ∧ (2 - g) / e ≤ 2 / e := by
  have hd : 0 < 2 - g := by linarith
  have hr : 0 < r := lt_of_lt_of_le (by positivity) h
  have hb : e * g ≤ n * r * (2 - g) := by
    have hh := (div_le_iff₀ hd).mp h
    have hh' := mul_le_mul_of_nonneg_left hh hn.le
    field_simp at hh'
    nlinarith [hh']
  refine ⟨hr, ?_, div_le_div_of_nonneg_right (by linarith) he.le⟩
  apply (div_le_iff₀ (mul_pos hn hr)).mpr
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ he).mpr
  nlinarith [hb]

theorem reverse_scalar_cost {n e C r g : ℝ} (hn : 0 < n) (he : 0 < e)
    (hC : 0 < C) (hr : 0 < r) (h : e / (2 * C) * r ≤ g) :
    0 < g ∧ n * r / g ≤ 2 * n * C / e := by
  have hg : 0 < g := lt_of_lt_of_le (by positivity) h
  have hb : e * r ≤ g * (2 * C) := by
    rw [div_mul_eq_mul_div] at h
    exact (div_le_iff₀ (mul_pos (by norm_num) hC)).mp h
  refine ⟨hg, ?_⟩
  apply (div_le_iff₀ hg).mpr
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ he).mpr
  nlinarith [mul_le_mul_of_nonneg_left hb hn.le]

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

/-- Equation (5), including strict positivity of the random gap. -/
theorem random_to_sweep_cost_bound (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ j < n, LocalEstimates (K j) lam) (hg : 0 < gap (sweep K n)) :
    0 < gap (randomScan K n) ∧
      randomToSweepCost n (gap (randomScan K n)) (gap (sweep K n)) ≤
        (2 - gap (sweep K n)) / (1 - lam) ∧
      (2 - gap (sweep K n)) / (1 - lam) ≤ 2 / (1 - lam) := by
  exact forward_scalar_cost (by exact_mod_cast hn) (sub_pos.mpr hl1) hg
    (gap_le_one _) (deterministic_to_random K hn hl0 hl1 hK hg)

/-- Equation (10), the refined reverse cost bound. -/
theorem sweep_to_random_cost_bound [Nontrivial H]
    (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ j < n, LocalEstimates (K j) lam) (hr : 0 < gap (randomScan K n)) :
    0 < gap (sweep K n) ∧
      sweepToRandomCost n (gap (randomScan K n)) (gap (sweep K n)) ≤
        (4 + 2 * (1 + lam) ^ 2 * n * ((n : ℝ) - 1)) / (1 - lam) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hC : 0 < 2 / (n : ℝ) + (1 + lam) ^ 2 * ((n : ℝ) - 1) := by positivity
  have h := reverse_scalar_cost hn' (sub_pos.mpr hl1) hC hr
    (random_to_deterministic K hn hl0 hl1 hK)
  refine ⟨h.1, h.2.trans_eq ?_⟩
  field_simp
  ring

theorem forward_coefficient_simple {n lam g : ℝ} (hn : 0 < n)
    (hl : lam ≤ 1) (_hg0 : 0 ≤ g) (hg1 : g ≤ 1) :
    (1 - lam) / (2 * n) * g ≤ (1 - lam) / n * g / (2 - g) := by
  have hd : 0 < 2 - g := by linarith
  apply (le_div_iff₀ hd).mpr
  field_simp
  nlinarith [mul_nonneg (sub_nonneg.mpr hl) (sq_nonneg g)]

theorem reverse_constant_le {n lam : ℝ} (hn : 1 ≤ n)
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    2 * (2 / n + (1 + lam) ^ 2 * (n - 1)) ≤ 8 * n := by
  have hn0 : 0 < n := by linarith
  have hd : 2 / n ≤ 2 := (div_le_iff₀ hn0).mpr (by linarith)
  have hs : (1 + lam) ^ 2 ≤ 4 := by nlinarith
  have hm := mul_le_mul_of_nonneg_right hs (sub_nonneg.mpr hn)
  linarith

/-- The dimension-squared reverse cost constant in equation (10). -/
theorem reverse_cost_constant_simple {n lam : ℝ} (hn : 1 ≤ n)
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (4 + 2 * (1 + lam) ^ 2 * n * (n - 1)) / (1 - lam) ≤
      8 * n ^ 2 / (1 - lam) := by
  apply div_le_div_of_nonneg_right _ (sub_pos.mpr hl1).le
  have hn0 : 0 < n := by linarith
  have h := mul_le_mul_of_nonneg_left (reverse_constant_le hn hl0 hl1.le) hn0.le
  have he : n * (2 * (2 / n + (1 + lam) ^ 2 * (n - 1))) =
      4 + 2 * (1 + lam) ^ 2 * n * (n - 1) := by field_simp; ring
  rw [he] at h
  nlinarith

/-- Unequal block costs cancel when random scan selects blocks uniformly. -/
theorem component_cost_cancellation {c r g : ℝ} {n : ℕ}
    (hc : c ≠ 0) (hn : n ≠ 0) (hr : r ≠ 0) (hg : g ≠ 0) :
    ((c / n) / r) / (c / g) = randomToSweepCost n r g := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn
  unfold randomToSweepCost
  field_simp

/-- The simpler bound in (4). -/
theorem deterministic_to_random_simple (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ j < n, LocalEstimates (K j) lam) (hg : 0 < gap (sweep K n)) :
    (1 - lam) / (2 * n) * gap (sweep K n) ≤ gap (randomScan K n) :=
  (forward_coefficient_simple (by exact_mod_cast hn) hl1.le hg.le (gap_le_one _)).trans
    (deterministic_to_random K hn hl0 hl1 hK hg)

/-- The simpler bound in (9). -/
theorem random_to_deterministic_simple [Nontrivial H]
    (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) :
    (1 - lam) / (8 * n) * gap (randomScan K n) ≤ gap (sweep K n) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hC : 0 < 2 / (n : ℝ) + (1 + lam) ^ 2 * ((n : ℝ) - 1) := by positivity
  have h := random_to_deterministic K hn hl0 hl1 hK
  rw [div_mul_eq_mul_div] at h ⊢
  have hb := (div_le_iff₀ (mul_pos (by norm_num) hC)).mp h
  have hg := gap_nonneg (sweep_contraction K n (fun i hi => (hK i hi).contraction))
  have hc := mul_le_mul_of_nonneg_left (reverse_constant_le hn1 hl0 hl1.le) hg
  exact (div_le_iff₀ (by positivity : (0 : ℝ) < 8 * n)).mpr (hb.trans hc)

/-- Positivity solidarity, without weakening the absolute-gap convention. -/
theorem gap_positive_iff [Nontrivial H]
    (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) :
    0 < gap (randomScan K n) ↔ 0 < gap (sweep K n) := by
  constructor
  · intro hr
    exact (sweep_to_random_cost_bound K hn hl0 hl1 hK hr).1
  · intro hg
    exact (random_to_sweep_cost_bound K hn hl0 hl1 hK hg).1

end GibbsScan


==> anc/lean-verification/GibbsScan/DataAugmentation.lean <==
import GibbsScan.KernelTransfer
import GibbsScan.KernelPositive
import Mathlib.Probability.Kernel.Posterior

/-! # Data augmentation has a positive reversible L² operator

The reverse conditional is constructed by disintegrating the joint law.
The resulting Markov operator is an adjoint followed by its original map.
-/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
variable [StandardBorelSpace X] [Nonempty X]
variable (mu : Measure X) [IsProbabilityMeasure mu] (κ : Kernel X Y) [IsMarkovKernel κ]

/-- Sample the auxiliary variable and then the original variable from its full conditional. -/
def dataAugmentation : Kernel X X := (κ†mu) ∘ₖ κ

instance dataAugmentation_markov : IsMarkovKernel (dataAugmentation mu κ) := by
  unfold dataAugmentation
  infer_instance

theorem dataAugmentation_invariant : (dataAugmentation mu κ).Invariant mu := by
  exact KernelTransfer.roundTrip_invariant mu (κ ∘ₘ mu) κ rfl (κ†mu) posterior_comp_self

def posteriorTransfer : Lp ℝ 2 mu →L[ℝ] Lp ℝ 2 (κ ∘ₘ mu) :=
  KernelTransfer.operator (κ ∘ₘ mu) mu (κ†mu) posterior_comp_self

theorem dataAugmentation_operator :
    KernelL2.operator mu (dataAugmentation mu κ) (dataAugmentation_invariant mu κ) =
      (posteriorTransfer mu κ).adjoint.comp (posteriorTransfer mu κ) := by
  change KernelL2.operator mu ((κ†mu) ∘ₖ κ) _ = _
  rw [KernelTransfer.roundTrip_operator mu (κ ∘ₘ mu) κ rfl (κ†mu) posterior_comp_self]
  rw [KernelTransfer.compatible_adjoint mu (κ ∘ₘ mu) κ rfl (κ†mu) posterior_comp_self
    (show MeasurePreserving Prod.swap (mu ⊗ₘ κ) ((κ ∘ₘ mu) ⊗ₘ κ†mu) from
      ⟨measurable_swap, compProd_posterior_eq_map_swap.symm⟩)]
  rfl

/-- Positivity is proved from the actual pair of conditional kernels. -/
theorem dataAugmentation_positive (f : Lp ℝ 2 mu) :
    0 ≤ inner ℝ f (KernelL2.operator mu (dataAugmentation mu κ)
      (dataAugmentation_invariant mu κ) f) := by
  rw [dataAugmentation_operator]
  change 0 ≤ inner ℝ f ((posteriorTransfer mu κ).adjoint (posteriorTransfer mu κ f))
  rw [ContinuousLinearMap.adjoint_inner_right, real_inner_self_eq_norm_sq]
  positivity

private theorem gram_symmetric {H J : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [CompleteSpace H] [NormedAddCommGroup J] [InnerProductSpace ℝ J] [CompleteSpace J]
    (T : H →L[ℝ] J) : (T.adjoint.comp T).IsSymmetric := by
  intro f g
  change inner ℝ (T.adjoint (T f)) g = inner ℝ f (T.adjoint (T g))
  rw [ContinuousLinearMap.adjoint_inner_left, ContinuousLinearMap.adjoint_inner_right]

theorem dataAugmentation_reversible : (dataAugmentation mu κ).IsReversible mu := by
  apply KernelL2.symmetric_reversible mu _ (dataAugmentation_invariant mu κ)
  rw [dataAugmentation_operator]
  exact gram_symmetric _

end GibbsScan


==> anc/lean-verification/GibbsScan/Dynamics.lean <==
import GibbsScan.FullSpace
import Mathlib.Analysis.SpecialFunctions.Exp

/-! # Powers, geometric decay, and reversed sweeps -/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

def reverseSweep (K : ℕ → Operator H) : ℕ → Operator H
  | 0 => ContinuousLinearMap.id ℝ H
  | n + 1 => (reverseSweep K n).comp (K n)

theorem sweep_adjoint [CompleteSpace H] (K : ℕ → Operator H) (n : ℕ)
    (hs : ∀ j < n, (K j).IsSymmetric) :
    (sweep K n).adjoint = reverseSweep K n := by
  induction n with
  | zero => exact ContinuousLinearMap.adjoint_id
  | succ n ih =>
    rw [sweep, ContinuousLinearMap.adjoint_comp, ih (fun j hj => hs j (by omega)),
      (hs n (by omega)).clm_adjoint_eq]
    rfl

/-- Reversing the order preserves the norm gap, even for a nonreversible sweep. -/
theorem reverseSweep_normGap [CompleteSpace H] (P : OrthogonalProjection H)
    (K : ℕ → Operator H) (n : ℕ) (hs : ∀ j < n, (K j).IsSymmetric) :
    normGap P (reverseSweep K n) = normGap P (sweep K n) := by
  unfold normGap
  have h : reverseSweep K n - P.op = (sweep K n - P.op).adjoint := by
    rw [map_sub, sweep_adjoint K n hs, P.symmetric.clm_adjoint_eq]
  rw [h, ContinuousLinearMap.adjoint.norm_map]

namespace OrthogonalProjection
variable (P : OrthogonalProjection H) (K : Operator H)
variable (hinv : ∀ x, P.op (K x) = P.op x) (hfix : ∀ x, K (P.op x) = P.op x)
include hinv hfix

theorem centered_pow {n : ℕ} (hn : 0 < n) :
    (K - P.op) ^ n = K ^ n - P.op := by
  have hKP : K * P.op = P.op := ContinuousLinearMap.ext hfix
  have hPK : P.op * K = P.op := ContinuousLinearMap.ext hinv
  have hPP : P.op * P.op = P.op := ContinuousLinearMap.ext P.idempotent
  have hPn : ∀ n : ℕ, P.op * K ^ n = P.op := by
    intro n
    induction n with
    | zero => simp
    | succ n ih => rw [pow_succ, ← mul_assoc, ih, hPK]
  induction n, hn using Nat.le_induction with
  | base => simp
  | succ n hn ih =>
    rw [pow_succ', ih, pow_succ']
    rw [sub_mul, mul_sub, mul_sub, hKP, hPn n, hPP]
    abel

/-- Centered power-norm bound, for every positive number of steps. -/
theorem centered_power_norm_le {n : ℕ} (hn : 0 < n) :
    ‖K ^ n - P.op‖ ≤ (1 - normGap P K) ^ n := by
  rw [← P.centered_pow K hinv hfix hn]
  simpa [normGap] using norm_pow_le' (K - P.op) hn

theorem centered_power_exp_bound {n : ℕ} (hn : 0 < n) :
    ‖K ^ n - P.op‖ ≤ Real.exp (-((n : ℝ) * normGap P K)) := by
  apply (P.centered_power_norm_le K hinv hfix hn).trans
  have h : 1 - normGap P K ≤ Real.exp (-normGap P K) := by
    linarith [Real.add_one_le_exp (-normGap P K)]
  have hn0 : 0 ≤ 1 - normGap P K := by simp [normGap]
  have hp := pow_le_pow_left₀ hn0 h n
  rw [← Real.exp_nat_mul] at hp
  simpa only [mul_neg] using hp

end OrthogonalProjection

/-- The operator norm of every positive power of a symmetric operator is exact.
The proof uses the C*-identity at powers of two and submultiplicativity. -/
theorem symmetric_norm_pow [CompleteSpace H] (K : Operator H) (hs : K.IsSymmetric)
    {n : ℕ} (hn : 0 < n) : ‖K ^ n‖ = ‖K‖ ^ n := by
  apply le_antisymm (norm_pow_le' K hn)
  by_cases hz : ‖K‖ = 0
  · simpa [hz, hn.ne'] using norm_nonneg (K ^ n)
  have hp : 0 < ‖K‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
  have hstar : IsSelfAdjoint K := hs.clm_adjoint_eq
  have hn2 : n < 2 ^ n := Nat.lt_two_pow_self
  have he : n + (2 ^ n - n) = 2 ^ n := by omega
  have h : ‖K‖ ^ (2 ^ n) ≤ ‖K ^ n‖ * ‖K‖ ^ (2 ^ n - n) := calc
    ‖K‖ ^ (2 ^ n) = ‖K ^ (2 ^ n)‖ := (hstar.norm_pow_two_pow n).symm
    _ = ‖K ^ n * K ^ (2 ^ n - n)‖ := by rw [← pow_add, he]
    _ ≤ ‖K ^ n‖ * ‖K ^ (2 ^ n - n)‖ := norm_mul_le _ _
    _ ≤ ‖K ^ n‖ * ‖K‖ ^ (2 ^ n - n) :=
      mul_le_mul_of_nonneg_left (norm_pow_le' K (by omega)) (norm_nonneg _)
  nth_rw 1 [← he] at h
  rw [pow_add] at h
  exact (mul_le_mul_iff_left₀ (pow_pos hp _)).mp h

/-- The exact reversible power-gap identity. -/
theorem reversible_power_normGap [CompleteSpace H] (P : OrthogonalProjection H)
    (K : Operator H) (hs : K.IsSymmetric)
    (hinv : ∀ x, P.op (K x) = P.op x) (hfix : ∀ x, K (P.op x) = P.op x)
    {n : ℕ} (hn : 0 < n) :
    normGap P (K ^ n) = 1 - (1 - normGap P K) ^ n := by
  unfold normGap
  rw [← P.centered_pow K hinv hfix hn, symmetric_norm_pow _ (hs.sub P.symmetric) hn]
  ring

end GibbsScan


==> anc/lean-verification/GibbsScan/FiniteGroundState.lean <==
import GibbsScan.Operator

/-! # A finite ground-state inequality

A strictly positive eigenvector of a real symmetric matrix with nonpositive
off-diagonal entries identifies its smallest eigenvalue. This elementary
quadratic-form version avoids assuming a spectral decomposition and will
be used for both tridiagonal Gaussian precisions and the path Laplacian.
-/
noncomputable section
open scoped BigOperators
namespace GibbsScan

theorem weighted_pair_bound {u w : ℝ} (hu : 0 < u) (hw : 0 < w) (v z : ℝ) :
    2 * v * z ≤ w / u * v ^ 2 + u / w * z ^ 2 := by
  apply le_of_mul_le_mul_right (a := u * w) ?_ (mul_pos hu hw)
  field_simp
  nlinarith [sq_nonneg (w * v - u * z)]

theorem groundState_bound {ι : Type*} [Fintype ι]
    (weights : ι → ι → ℝ) (diag u : ι → ℝ) (nu : ℝ)
    (hsym : ∀ i j, weights i j = weights j i)
    (hweights : ∀ i j, 0 ≤ weights i j)
    (hu : ∀ i, 0 < u i)
    (hrow : ∀ i, ∑ j, weights i j * u j = (diag i - nu) * u i)
    (v : ι → ℝ) :
    nu * ∑ i, v i ^ 2 ≤
      (∑ i, diag i * v i ^ 2) - ∑ i, ∑ j, weights i j * v i * v j := by
  let F : ι → ι → ℝ := fun i j => weights i j * (u j / u i) * v i ^ 2
  have hpair (i j : ι) : 2 * (weights i j * v i * v j) ≤ F i j + F j i := by
    have h := mul_le_mul_of_nonneg_left (weighted_pair_bound (hu i) (hu j) (v i) (v j))
      (hweights i j)
    dsimp [F]
    rw [← hsym i j]
    nlinarith [h]
  have hsum := Finset.sum_le_sum (s := Finset.univ)
    (fun i _ => Finset.sum_le_sum (s := Finset.univ) (fun j _ => hpair i j))
  have hswap : (∑ i, ∑ j, F j i) = ∑ i, ∑ j, F i j := Finset.sum_comm
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum] at hsum
  rw [hswap] at hsum
  have hf (i : ι) : (∑ j, F i j) = (diag i - nu) * v i ^ 2 := by
    dsimp [F]
    calc
      (∑ j, weights i j * (u j / u i) * v i ^ 2) =
          (∑ j, weights i j * u j) / u i * v i ^ 2 := by
        simp only [div_eq_mul_inv, ← mul_assoc, ← Finset.sum_mul]
      _ = (diag i - nu) * v i ^ 2 := by rw [hrow]; field_simp [(hu i).ne']
  simp_rw [hf] at hsum
  simp only [sub_mul, Finset.sum_sub_distrib, ← Finset.mul_sum] at hsum
  linarith

end GibbsScan


==> anc/lean-verification/GibbsScan/FiniteProbability.lean <==
import GibbsScan.KernelL2
import Mathlib.MeasureTheory.Integral.Bochner.SumMeasure
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! # Euclidean coordinates for L² of a finite uniform probability measure -/
noncomputable section
open MeasureTheory
open scoped BigOperators ENNReal
namespace GibbsScan.FiniteProbability
variable (I : Type*) [Fintype I] [Nonempty I] [MeasurableSpace I] [MeasurableSingletonClass I]

def uniform : Measure I := (Fintype.card I : ℝ≥0∞)⁻¹ • Measure.count

instance uniform_probability : IsProbabilityMeasure (uniform I) := by
  refine ⟨?_⟩
  simp only [uniform, Measure.smul_apply, Measure.count_apply_finite,
    Set.toFinite, Set.Finite.toFinset_univ, Finset.card_univ, smul_eq_mul]
  exact ENNReal.inv_mul_cancel (by exact_mod_cast Fintype.card_ne_zero) (by simp)

theorem integral_uniform (f : I → ℝ) :
    ∫ i, f i ∂uniform I = (Fintype.card I : ℝ)⁻¹ * ∑ i, f i := by
  rw [uniform, integral_smul_measure, integral_count]
  simp

theorem lintegral_uniform (f : I → ℝ≥0∞) :
    ∫⁻ i, f i ∂uniform I = (Fintype.card I : ℝ≥0∞)⁻¹ * ∑ i, f i := by
  rw [uniform, lintegral_smul_measure, lintegral_count, tsum_fintype, smul_eq_mul]

theorem preserving_equiv (e : I ≃ I) : MeasurePreserving e (uniform I) (uniform I) := by
  refine ⟨measurable_of_countable e, ?_⟩
  unfold uniform
  rw [Measure.map_smul]
  congr 1
  ext s hs
  rw [Measure.map_apply (measurable_of_countable e) hs, ← e.image_symm_eq_preimage,
    Measure.count_injective_image e.symm.injective]

theorem ae_iff {p : I → Prop} : (∀ᵐ i ∂uniform I, p i) ↔ ∀ i, p i := by
  rw [ae_iff_of_countable]
  simp [uniform, ENNReal.inv_eq_zero]

theorem all_memLp (f : I → ℝ) : MemLp f 2 (uniform I) :=
  (SimpleFunc.ofFinite f).memLp_of_isFiniteMeasure 2 (uniform I)

def scale : ℝ := Real.sqrt (Fintype.card I)

theorem scale_pos : 0 < scale I := by
  unfold scale
  positivity

theorem scale_sq : scale I ^ 2 = Fintype.card I :=
  Real.sq_sqrt (Nat.cast_nonneg _)

def embed : EuclideanSpace ℝ I →ₗ[ℝ] Lp ℝ 2 (uniform I) where
  toFun u := (all_memLp I (fun i => scale I * u i)).toLp _
  map_add' u v := by
    apply Lp.ext
    filter_upwards [(all_memLp I (fun i => scale I * (u + v) i)).coeFn_toLp,
      Lp.coeFn_add ((all_memLp I (fun i => scale I * u i)).toLp _)
        ((all_memLp I (fun i => scale I * v i)).toLp _),
      (all_memLp I (fun i => scale I * u i)).coeFn_toLp,
      (all_memLp I (fun i => scale I * v i)).coeFn_toLp] with i h huv hu hv
    rw [h, huv]
    change scale I * (u i + v i) = _ + _
    rw [hu, hv, mul_add]
  map_smul' c u := by
    simp only [RingHom.id_apply]
    apply Lp.ext
    filter_upwards [(all_memLp I (fun i => scale I * (c • u) i)).coeFn_toLp,
      Lp.coeFn_smul c ((all_memLp I (fun i => scale I * u i)).toLp _),
      (all_memLp I (fun i => scale I * u i)).coeFn_toLp] with i h hcu hu
    rw [h, hcu]
    change scale I * (c * u i) = c * _
    rw [hu]
    ring

theorem embed_ae (u : EuclideanSpace ℝ I) :
    embed I u =ᵐ[uniform I] (fun i => scale I * u i) :=
  (all_memLp I _).coeFn_toLp

theorem embed_norm (u : EuclideanSpace ℝ I) : ‖embed I u‖ = ‖u‖ := by
  apply (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
  rw [← real_inner_self_eq_norm_sq, L2.inner_def]
  have h : (∫ i, inner ℝ (embed I u i) (embed I u i) ∂uniform I) =
      ∫ i, scale I ^ 2 * u i ^ 2 ∂uniform I := by
    apply integral_congr_ae
    filter_upwards [embed_ae I u] with i hi
    rw [hi]
    simp only [real_inner_self_eq_norm_sq, Real.norm_eq_abs, sq_abs, mul_pow]
  rw [h, integral_uniform, ← Finset.mul_sum, scale_sq]
  have hc : (Fintype.card I : ℝ) ≠ 0 := by exact_mod_cast Fintype.card_ne_zero
  rw [← mul_assoc, inv_mul_cancel₀ hc, one_mul]
  simpa [Real.norm_eq_abs, sq_abs] using (EuclideanSpace.norm_sq_eq u).symm

theorem embed_surjective : Function.Surjective (embed I) := by
  intro f
  let u : EuclideanSpace ℝ I := WithLp.toLp 2 (fun i => f i / scale I)
  refine ⟨u, ?_⟩
  apply Lp.ext
  filter_upwards [embed_ae I u] with i hi
  rw [hi]
  change scale I * (f i / scale I) = f i
  field_simp [(scale_pos I).ne']

/-- The normalization by `√card I` makes the coordinate map an isometry. -/
def equivalence : EuclideanSpace ℝ I ≃ₗᵢ[ℝ] Lp ℝ 2 (uniform I) :=
  LinearIsometryEquiv.ofSurjective { embed I with norm_map' := embed_norm I } (embed_surjective I)

theorem equivalence_ae (u : EuclideanSpace ℝ I) :
    equivalence I u =ᵐ[uniform I] (fun i => scale I * u i) := embed_ae I u

theorem equivalence_apply (u : EuclideanSpace ℝ I) (i : I) :
    equivalence I u i = scale I * u i := (ae_iff I).mp (equivalence_ae I u) i

end GibbsScan.FiniteProbability


==> anc/lean-verification/GibbsScan/FullSpace.lean <==
import GibbsScan.Centering

/-! # Comparison theorems with the full-space norm convention in Section 2 -/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

def normGap (P : OrthogonalProjection H) (K : Operator H) : ℝ := 1 - ‖K - P.op‖

theorem LocalUpdate.fixes_global_projection {lam : ℝ} (L : LocalUpdate H lam)
    (P : OrthogonalProjection H) (hP : ∀ x, L.P (P.op x) = P.op x) (x : H) :
    L.K (P.op x) = P.op x := by
  calc
    L.K (P.op x) = L.K (L.P (P.op x)) := congrArg L.K (hP x).symm
    _ = L.P (P.op x) := L.fixes_projection _
    _ = P.op x := hP x

def centeredFamily {lam : ℝ} (P : OrthogonalProjection H) (L : ℕ → LocalUpdate H lam)
    (hP : ∀ j x, (L j).P (P.op x) = P.op x) : ℕ → LocalUpdate P.Centered lam :=
  fun j => P.restrictLocal (L j)
    (P.invariant_of_symmetric _ (L j).symmetric ((L j).fixes_global_projection P (hP j)))
    (P.invariant_of_symmetric _ (L j).projection_symmetric (hP j))

theorem centeredFamily_sweep_gap {lam : ℝ} (P : OrthogonalProjection H)
    (L : ℕ → LocalUpdate H lam) (hP : ∀ j x, (L j).P (P.op x) = P.op x) (n : ℕ) :
    gap (sweep (fun j => (centeredFamily P L hP j).K) n) =
      normGap P (sweep (fun j => (L j).K) n) := by
  unfold gap normGap centeredFamily OrthogonalProjection.restrictLocal
  rw [P.norm_centered_sweep _ _ (fun j => (L j).fixes_global_projection P (hP j))]

theorem centeredFamily_random_gap {lam : ℝ} (P : OrthogonalProjection H)
    (L : ℕ → LocalUpdate H lam) (hP : ∀ j x, (L j).P (P.op x) = P.op x)
    {n : ℕ} (hn : 0 < n) :
    gap (randomScan (fun j => (centeredFamily P L hP j).K) n) =
      normGap P (randomScan (fun j => (L j).K) n) := by
  unfold gap normGap centeredFamily OrthogonalProjection.restrictLocal
  rw [P.norm_centered_randomScan _ _ (fun j => (L j).fixes_global_projection P (hP j)) hn]

/-- Theorem 1.1 for compatible operators on the full Hilbert space. -/
theorem fullSpace_deterministic_to_random {lam : ℝ} (P : OrthogonalProjection H)
    (L : ℕ → LocalUpdate H lam) (hP : ∀ j x, (L j).P (P.op x) = P.op x)
    {n : ℕ} (hn : 0 < n) (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hg : 0 < normGap P (sweep (fun j => (L j).K) n)) :
    (1 - lam) / n * normGap P (sweep (fun j => (L j).K) n) /
      (2 - normGap P (sweep (fun j => (L j).K) n)) ≤
        normGap P (randomScan (fun j => (L j).K) n) := by
  have hs := centeredFamily_sweep_gap P L hP n
  have hr := centeredFamily_random_gap P L hP hn
  have h := localUpdate_deterministic_to_random (centeredFamily P L hP) hn hl0 hl1
    (by rwa [hs])
  rwa [hs, hr] at h

/-- Theorem 1.2 for compatible operators on the full Hilbert space. -/
theorem fullSpace_random_to_deterministic {lam : ℝ} (P : OrthogonalProjection H)
    [Nontrivial P.Centered]
    (L : ℕ → LocalUpdate H lam) (hP : ∀ j x, (L j).P (P.op x) = P.op x)
    {n : ℕ} (hn : 0 < n) (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      normGap P (randomScan (fun j => (L j).K) n) ≤
        normGap P (sweep (fun j => (L j).K) n) := by
  have h := localUpdate_random_to_deterministic (centeredFamily P L hP) hn hl0 hl1
  rwa [centeredFamily_sweep_gap, centeredFamily_random_gap P L hP hn] at h

end GibbsScan


==> anc/lean-verification/GibbsScan/Gaussian/ActualScans.lean <==
import GibbsScan.Gaussian.ScaleCondition
import GibbsScan.KernelTransportScans

/-! # Gaussian sharpness for the original Euclidean target and transition kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory Filter Topology
namespace GibbsScan.Gaussian

def targetScanSequence (d : ℕ) (lam : ℝ) (j : ℕ) :
    Kernel (EuclideanSpace ℝ (Fin d)) (EuclideanSpace ℝ (Fin d)) :=
  pullbackKernel (embeddingMeasurableEquiv d).symm (weightedScanSequence d lam j)

instance (d : ℕ) (lam : ℝ) (j : ℕ) : IsMarkovKernel (targetScanSequence d lam j) := by
  unfold targetScanSequence; infer_instance

theorem targetScanSequence_of_lt {d j : ℕ} (hj : j < d) (lam : ℝ) :
    targetScanSequence d lam j = coordinateKernel ⟨j, hj⟩ lam := by
  simp only [targetScanSequence, weightedScanSequence, dif_pos hj]
  rfl

theorem targetScanSequence_of_ge {d j : ℕ} (hj : d ≤ j) (lam : ℝ) :
    targetScanSequence d lam j = Kernel.id := by
  simp only [targetScanSequence, weightedScanSequence, dif_neg (by omega : ¬ j < d), pullbackKernel_id]

theorem targetScanSequence_invariant (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) (j : ℕ) :
    (targetScanSequence d lam j).Invariant (target d) :=
  pullbackKernel_invariant _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _
    (weightedScanSequence_characteristic d hl0 hl1 j).invariant

theorem gaussianSweepKernel_eq (d : ℕ) (lam : ℝ) :
    gaussianSweepKernel d lam = sweepKernel (targetScanSequence d lam) d :=
  pullbackKernel_sweep (embeddingMeasurableEquiv d).symm (weightedScanSequence d lam) d

def actualRandomGap (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) : ℝ :=
  if hd : d = 0 then 0 else
    letI : NeZero d := ⟨hd⟩
    randomKernelGap (target d) (targetScanSequence d lam) (targetScanSequence_invariant d hl0 hl1) d

def actualSweepGap (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) : ℝ :=
  sweepKernelGap (target d) (targetScanSequence d lam) (targetScanSequence_invariant d hl0 hl1) d

theorem actualRandomGap_eq {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    actualRandomGap d hl0 hl1 = randomGap d lam hl0 hl1 := by
  letI : NeZero d := ⟨hd.ne'⟩
  unfold actualRandomGap
  rw [dif_neg hd.ne']
  unfold randomKernelGap markovGap normGap
  have hiw := randomKernel_invariant _ _
    (fun j => (weightedScanSequence_characteristic d hl0 hl1 j).invariant) hd
  have ho := KernelL2.operator_congr (target d) (randomKernel (targetScanSequence d lam) d) _
    (randomKernel_invariant _ _ (targetScanSequence_invariant d hl0 hl1) hd)
    (pullbackKernel_invariant _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _ hiw)
    (pullbackKernel_random (embeddingMeasurableEquiv d).symm (weightedScanSequence d lam) d).symm
  apply (congrArg (fun T : Operator (Lp ℝ 2 (target d)) =>
    1 - ‖T - (averagingProjection (mu := target d)).op‖) ho).trans
  rw [pullbackKernel_operator _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _
    (randomKernel_invariant _ _ (fun j => (weightedScanSequence_characteristic d hl0 hl1 j).invariant) hd),
    ← transport_averaging _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm,
    ← transport_sub, transport_norm, randomKernel_operator]
  rfl

theorem actualSweepGap_eq (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    actualSweepGap d hl0 hl1 = sweepGap d lam := by
  unfold actualSweepGap sweepKernelGap markovGap normGap
  rw [KernelL2.operator_congr _ _ _ _ (gaussianSweep_invariant d hl0 hl1) (gaussianSweepKernel_eq d lam).symm]
  change 1 - ‖gaussianSweepOperator d lam hl0 hl1 - (averagingProjection (mu := target d)).op‖ = _
  rw [gaussianSweep_norm]
  rfl

/-- Propositions 3.3 and 4.3, for the actual kernels on `N(0,Q_d⁻¹)`. -/
theorem actual_fixed_cost_limit {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    Tendsto (fun d => randomToSweepCost d (actualRandomGap d hl0 hl1) (actualSweepGap d hl0 hl1))
      atTop (𝓝 (2 / (1 - lam))) := by
  apply (fixed_forward_cost_limit hl0 hl1).congr'
  filter_upwards [eventually_gt_atTop 0] with d hd
  rw [actualRandomGap_eq hd, actualSweepGap_eq]

theorem actual_gibbs_cost_limit :
    Tendsto (fun d => randomToSweepCost d (actualRandomGap d (lam := 0) (by norm_num) (by norm_num))
      (actualSweepGap d (lam := 0) (by norm_num) (by norm_num))) atTop (𝓝 2) := by
  simpa using actual_fixed_cost_limit (lam := 0) (by norm_num) (by norm_num)

theorem actual_varying_cost_asymptotic (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
    (hd : Tendsto (fun d : ℕ => (d : ℝ) * (1 - lam d)) atTop atTop) :
    Tendsto (fun d => randomToSweepCost d (actualRandomGap d (hl0 d) (hl1 d))
      (actualSweepGap d (hl0 d) (hl1 d)) / (2 / (1 - lam d))) atTop (𝓝 1) := by
  apply (forward_cost_asymptotic_dimension_condition lam hl0 hl1 hd).congr'
  filter_upwards [eventually_gt_atTop 0] with d hd'
  rw [actualRandomGap_eq hd', actualSweepGap_eq]

theorem actual_refined_bound_attained (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
    (hd : Tendsto (fun d : ℕ => (d : ℝ) * (1 - lam d)) atTop atTop) :
    Tendsto (fun d => actualRandomGap d (hl0 d) (hl1 d) /
      ((1 - lam d) / d * actualSweepGap d (hl0 d) (hl1 d) / (2 - actualSweepGap d (hl0 d) (hl1 d))))
      atTop (𝓝 1) := by
  apply (refined_bound_attained lam hl0 hl1 ((scale_condition_iff lam hl1).mpr hd)).congr'
  filter_upwards [eventually_gt_atTop 0] with d hd'
  rw [actualRandomGap_eq hd', actualSweepGap_eq]
  rfl

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/Asymptotics.lean <==
import GibbsScan.Gaussian.InverseBound
import GibbsScan.Gaussian.ExactLoss

/-! # Asymptotics of the Gaussian coefficient sweep

These statements allow dimension-dependent relaxation, under the condition
`sqrt ε_d / (1 - λ_d) → 0` in Appendix A.
-/
noncomputable section
open Filter Topology
namespace GibbsScan.Gaussian

def beta (lam : ℝ) : ℝ := (1 - lam) / (1 + lam)

theorem beta_pos {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) : 0 < beta lam := by
  unfold beta
  positivity

theorem sqrt_epsilon_tendsto : Tendsto (fun d => Real.sqrt (epsilon d)) atTop (𝓝 0) := by
  simpa [Function.comp_def] using (Real.continuous_sqrt.tendsto 0).comp epsilon_tendsto

variable (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
variable (hscale : Tendsto (fun d => Real.sqrt (epsilon d) / (1 - lam d)) atTop (𝓝 0))

include hl0 hl1 hscale

theorem sqrt_epsilon_div_beta_tendsto :
    Tendsto (fun d => Real.sqrt (epsilon d) / beta (lam d)) atTop (𝓝 0) := by
  apply squeeze_zero (fun d => div_nonneg (Real.sqrt_nonneg _) (beta_pos (hl0 d) (hl1 d)).le)
    (g := fun d => 2 * (Real.sqrt (epsilon d) / (1 - lam d)))
  · intro d
    unfold beta
    rw [div_div_eq_mul_div]
    have h : Real.sqrt (epsilon d) * (1 + lam d) ≤ 2 * Real.sqrt (epsilon d) := by
      nlinarith [Real.sqrt_nonneg (epsilon d), hl1 d]
    simpa only [mul_div_assoc] using
      (div_le_div_of_nonneg_right h (by linarith [hl1 d] : 0 ≤ 1 - lam d))
  · simpa using hscale.const_mul 2

theorem epsilon_div_beta_tendsto :
    Tendsto (fun d => epsilon d / beta (lam d)) atTop (𝓝 0) := by
  have h := sqrt_epsilon_tendsto.mul (sqrt_epsilon_div_beta_tendsto lam hl0 hl1 hscale)
  simpa only [mul_zero, ← mul_div_assoc, Real.mul_self_sqrt (epsilon_pos _).le] using h

def normalizedInverse (d : ℕ) (lam : ℝ) : ℝ :=
  ‖inverseLoss d lam‖ * (2 * Real.sqrt (epsilon d) / beta lam)

theorem normalizedInverse_tendsto :
    Tendsto (fun d => normalizedInverse d (lam d)) atTop (𝓝 1) := by
  have ht := (sqrt_epsilon_div_beta_tendsto lam hl0 hl1 hscale).const_mul (Real.sqrt 2)
  rw [mul_zero] at ht
  have habs : Tendsto (fun d => |normalizedInverse d (lam d) - 1|) atTop (𝓝 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun d => abs_nonneg _)) _ ht
    filter_upwards [eventually_gt_atTop 0] with d hd
    have he := inverseLoss_norm_error hd (hl0 d) (hl1 d).le
    have hb := beta_pos (hl0 d) (hl1 d)
    have hs := Real.sqrt_pos.mpr (epsilon_pos d)
    have hm := mul_le_mul_of_nonneg_right he
      (show 0 ≤ 2 * Real.sqrt (epsilon d) / beta (lam d) by positivity)
    have heq : normalizedInverse d (lam d) - 1 =
        (‖inverseLoss d (lam d)‖ - beta (lam d) / (2 * Real.sqrt (epsilon d))) *
          (2 * Real.sqrt (epsilon d) / beta (lam d)) := by
      unfold normalizedInverse
      field_simp
    rw [heq, abs_mul, abs_of_nonneg (by positivity : 0 ≤ 2 * Real.sqrt (epsilon d) / beta (lam d))]
    change _ ≤ Real.sqrt 2 * (Real.sqrt (epsilon d) / beta (lam d))
    convert hm using 1 <;> first | rfl | (unfold beta; ring)
  exact tendsto_iff_norm_sub_tendsto_zero.mpr (by simpa only [Real.norm_eq_abs] using habs)

def sweepLoss (d : ℕ) (lam : ℝ) : ℝ := 1 - ‖coefficientSweep d lam‖ ^ 2

theorem sweepLoss_ratio_tendsto :
    Tendsto (fun d => sweepLoss d (lam d) / (4 * epsilon d / beta (lam d))) atTop (𝓝 1) := by
  have h := ((normalizedInverse_tendsto lam hl0 hl1 hscale).pow 2).inv₀
    (by norm_num : (1 : ℝ) ^ 2 ≠ 0)
  simp only [one_pow, inv_one] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with d hd
  unfold sweepLoss
  rw [coefficientSweep_norm_loss hd (hl0 d) (hl1 d).le]
  unfold normalizedInverse beta
  have hs := Real.sq_sqrt (epsilon_pos d).le
  field_simp
  rw [hs]
  ring

theorem sweepLoss_tendsto : Tendsto (fun d => sweepLoss d (lam d)) atTop (𝓝 0) := by
  have h := (sweepLoss_ratio_tendsto lam hl0 hl1 hscale).mul
    ((epsilon_div_beta_tendsto lam hl0 hl1 hscale).const_mul 4)
  convert h using 1
  · ext d
    have he := (epsilon_pos d).ne'
    have hb := (beta_pos (hl0 d) (hl1 d)).ne'
    field_simp
  · norm_num

theorem coefficientSweep_norm_tendsto :
    Tendsto (fun d => ‖coefficientSweep d (lam d)‖) atTop (𝓝 1) := by
  have h : Tendsto (fun d => 1 - sweepLoss d (lam d)) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub (sweepLoss_tendsto lam hl0 hl1 hscale)
  simpa [Function.comp_def, sweepLoss, Real.sqrt_sq (norm_nonneg _)] using
    (Real.continuous_sqrt.tendsto 1).comp h

/-- The finite-dimensional gap asymptotic underlying (52). -/
theorem coefficientSweep_gap_asymptotic :
    Tendsto (fun d => (1 - ‖coefficientSweep d (lam d)‖) /
      (2 * (1 + lam d) / (1 - lam d) * epsilon d)) atTop (𝓝 1) := by
  have hn := coefficientSweep_norm_tendsto lam hl0 hl1 hscale
  have hf : Tendsto (fun d => 2 / (1 + ‖coefficientSweep d (lam d)‖)) atTop (𝓝 1) := by
    convert (tendsto_const_nhds (x := (2 : ℝ))).div
      (tendsto_const_nhds.add hn) (by norm_num : (1 : ℝ) + 1 ≠ 0) using 1 <;>
      norm_num [Pi.div_def]
  have h := (sweepLoss_ratio_tendsto lam hl0 hl1 hscale).mul hf
  convert h using 1
  · ext d
    have hp : 1 + ‖coefficientSweep d (lam d)‖ ≠ 0 := by positivity
    unfold sweepLoss beta
    field_simp
    <;> ring
  · norm_num

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/Channel.lean <==
import GibbsScan.Gaussian.IsotropicOU
import GibbsScan.Gaussian.StandardLinear

/-! # Characteristic functions of stationary Gaussian channels -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProduct
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

def noiseDefect (A : Operator H) (t : H) : ℝ := ‖t‖ ^ 2 - ‖A.adjoint t‖ ^ 2

def GaussianCharacteristic (κ : Kernel H H) (A : Operator H) : Prop :=
  ∀ x t, charFun (κ x) t = Complex.exp
    ((inner ℝ (A x) t : ℝ) * Complex.I - (noiseDefect A t : ℂ) / 2)

theorem charFun_kernel_comp {X : Type*} [MeasurableSpace X] (κ : Kernel X H) (η : Kernel H H)
    [IsMarkovKernel κ] [IsMarkovKernel η] (x : X) (t : H) :
    charFun ((η ∘ₖ κ) x) t = ∫ y, charFun (η y) t ∂κ x := by
  exact Kernel.integral_comp ((BoundedContinuousFunction.innerProbChar t).integrable _)

theorem charFun_measure_comp (κ : Kernel H H) [IsMarkovKernel κ]
    (μ : Measure H) [IsProbabilityMeasure μ] (t : H) :
    charFun (κ ∘ₘ μ) t = ∫ x, charFun (κ x) t ∂μ := by
  rw [Measure.comp_eq_comp_const_apply, charFun_kernel_comp, Kernel.const_apply]

theorem characteristic_integral (μ : Measure H) (A : Operator H) (c : ℝ) (t : H) :
    (∫ x, Complex.exp ((inner ℝ (A x) t : ℝ) * Complex.I - (c : ℂ) / 2) ∂μ) =
      charFun μ (A.adjoint t) * Complex.exp (-(c : ℂ) / 2) := by
  simp_rw [sub_eq_add_neg, Complex.exp_add, ← neg_div]
  rw [integral_mul_const]
  congr 1
  rw [charFun_apply]
  congr 1
  funext x
  rw [ContinuousLinearMap.adjoint_inner_right]

theorem GaussianCharacteristic.invariant {κ : Kernel H H} [IsMarkovKernel κ]
    {A : Operator H} (h : GaussianCharacteristic κ A) : κ.Invariant (stdGaussian H) := by
  unfold GaussianCharacteristic at h
  apply Measure.ext_of_charFun
  funext t
  rw [charFun_measure_comp]
  simp_rw [h]
  rw [characteristic_integral, charFun_stdGaussian, charFun_stdGaussian, ← Complex.exp_add]
  congr 1
  simp only [noiseDefect, Complex.ofReal_sub, Complex.ofReal_pow]
  ring

theorem GaussianCharacteristic.ext {κ η : Kernel H H} [IsMarkovKernel κ] [IsMarkovKernel η]
    {A : Operator H} (hk : GaussianCharacteristic κ A) (he : GaussianCharacteristic η A) : κ = η := by
  ext x : 1
  apply Measure.ext_of_charFun
  funext t
  rw [hk, he]

theorem GaussianCharacteristic.comp {κ η : Kernel H H} [IsMarkovKernel κ] [IsMarkovKernel η]
    {A B : Operator H} (hk : GaussianCharacteristic κ A) (he : GaussianCharacteristic η B) :
    GaussianCharacteristic (η ∘ₖ κ) (B.comp A) := by
  unfold GaussianCharacteristic at hk he ⊢
  intro x t
  rw [charFun_kernel_comp]
  simp_rw [he]
  rw [characteristic_integral, hk, ← Complex.exp_add]
  congr 1
  simp only [noiseDefect, ContinuousLinearMap.adjoint_comp, ContinuousLinearMap.comp_apply,
    Complex.ofReal_sub, Complex.ofReal_pow, ContinuousLinearMap.adjoint_inner_right]
  ring

theorem isotropicOU_characteristic {rho : ℝ} (hr : |rho| < 1) :
    GaussianCharacteristic (isotropicOU H rho) (rho • ContinuousLinearMap.id ℝ H) := by
  intro x t
  rw [isotropicOU_apply]
  have hm : (fun z : H => rho • x + noiseScale rho • z) =
      (fun z => rho • x + z) ∘ (fun z => noiseScale rho • z) := rfl
  rw [hm, ← Measure.map_map (by fun_prop) (by fun_prop), charFun_map_const_add,
    charFun_map_smul, charFun_stdGaussian, ← Complex.exp_add]
  congr 1
  simp only [noiseDefect, map_smul, ContinuousLinearMap.adjoint_id,
    ContinuousLinearMap.smul_apply, ContinuousLinearMap.id_apply, norm_smul, Real.norm_eq_abs,
    mul_pow, sq_abs,
    real_inner_smul_left]
  rw [← Complex.ofReal_pow, mul_pow, sq_abs, noiseScale_sq, noiseVariance_coe hr]
  push_cast
  ring

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ChannelKernel.lean <==
import GibbsScan.Gaussian.ChannelNoise

/-! # Gaussian transition kernels for arbitrary contraction matrices -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

def gaussianChannel (A : Operator H) : Kernel H H :=
  ((Kernel.id : Kernel H H) ×ₖ Kernel.const H (channelNoise A)).map (fun p => A p.1 + p.2)

instance (A : Operator H) : IsMarkovKernel (gaussianChannel A) := by
  unfold gaussianChannel
  exact Kernel.IsMarkovKernel.map _ (by fun_prop)

theorem gaussianChannel_apply (A : Operator H) (x : H) :
    gaussianChannel A x = (channelNoise A).map (fun z => A x + z) := by
  rw [gaussianChannel, Kernel.map_apply _ (by fun_prop), Kernel.prod_apply, Kernel.id_apply,
    Kernel.const_apply, Measure.dirac_prod, Measure.map_map (by fun_prop) measurable_prodMk_left]
  rfl

theorem gaussianChannel_characteristic (A : Operator H) (hA : ‖A‖ ≤ 1) :
    GaussianCharacteristic (gaussianChannel A) A := by
  intro x t
  rw [gaussianChannel_apply, charFun_map_const_add, channelNoise_charFun A hA, ← Complex.exp_add]
  congr 1
  ring

theorem gaussianChannel_linear_integral (A : Operator H) (a x : H) :
    (∫ y, inner ℝ a y ∂gaussianChannel A x) = inner ℝ a (A x) := by
  rw [gaussianChannel_apply, integral_map (by fun_prop) (by fun_prop)]
  simp_rw [inner_add_right]
  have hi : Integrable (fun z => inner ℝ a z) (channelNoise A) := IsGaussian.integrable_dual _ (innerSL ℝ a)
  rw [integral_add (integrable_const _) hi, integral_const]
  have hz : (∫ z, inner ℝ a z ∂channelNoise A) = 0 := by
    exact ((innerSL ℝ a).integral_comp_id_comm IsGaussian.integrable_id).trans (by simp [channelNoise_mean])
  rw [hz]
  simp

theorem GaussianCharacteristic.linear {κ : Kernel H H} [IsMarkovKernel κ]
    {A : Operator H} (h : GaussianCharacteristic κ A) (hA : ‖A‖ ≤ 1) (a : H) :
    KernelL2.operator (stdGaussian H) κ h.invariant (standardLinear a) = standardLinear (A.adjoint a) := by
  have hk := h.ext (gaussianChannel_characteristic A hA)
  have hm : ∀ x, (∫ y, inner ℝ a y ∂κ x) = inner ℝ a (A x) := by
    intro x
    rw [hk, gaussianChannel_linear_integral]
  apply Lp.ext
  have hh := KernelL2.operator_toLp_ae (stdGaussian H) κ h.invariant (standardLinear_memLp a)
  filter_upwards [hh, standardLinear_ae (A.adjoint a)] with x hx hy
  change KernelL2.operator (stdGaussian H) κ h.invariant (standardLinear a) x =
    ∫ y, inner ℝ a y ∂κ x at hx
  rw [hx, hm, hy]
  exact (ContinuousLinearMap.adjoint_inner_left A x a).symm

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ChannelNoise.lean <==
import GibbsScan.Gaussian.Channel

/-! # Realizing the noise covariance of every finite-dimensional contraction -/
noncomputable section
open MeasureTheory ProbabilityTheory Matrix
open scoped InnerProduct
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

def gramMatrix {n : ℕ} (v : Fin n → H) : Matrix (Fin n) (Fin n) ℝ :=
  Matrix.of (fun i j => inner ℝ (v i) (v j))

theorem gramMatrix_hermitian {n : ℕ} (v : Fin n → H) : (gramMatrix v).IsHermitian := by
  ext i j
  simp [gramMatrix, Matrix.conjTranspose_apply, real_inner_comm]

theorem gramMatrix_quadratic {n : ℕ} (v : Fin n → H) (x : Fin n → ℝ) :
    x ⬝ᵥ (gramMatrix v *ᵥ x) = ‖∑ i, x i • v i‖ ^ 2 := by
  rw [← real_inner_self_eq_norm_sq]
  simp only [gramMatrix, Matrix.mulVec, dotProduct, Matrix.of_apply, Finset.mul_sum,
    sum_inner, inner_sum, real_inner_smul_left, real_inner_smul_right]
  apply Finset.sum_congr rfl
  intro i _
  apply Finset.sum_congr rfl
  intro j _
  rw [real_inner_comm (v i) (v j)]
  ring

def defectMatrix (A : Operator H) : Matrix (Fin (Module.finrank ℝ H)) (Fin (Module.finrank ℝ H)) ℝ :=
  gramMatrix (stdOrthonormalBasis ℝ H) - gramMatrix (fun i => A.adjoint (stdOrthonormalBasis ℝ H i))

theorem defectMatrix_quadratic (A : Operator H) (x : EuclideanSpace ℝ (Fin (Module.finrank ℝ H))) :
    x.ofLp ⬝ᵥ (defectMatrix A *ᵥ x.ofLp) = noiseDefect A ((stdOrthonormalBasis ℝ H).repr.symm x) := by
  rw [defectMatrix, Matrix.sub_mulVec, dotProduct_sub, gramMatrix_quadratic, gramMatrix_quadratic]
  have h1 := (stdOrthonormalBasis ℝ H).sum_repr_symm x
  have h2 : (∑ i, x i • A.adjoint (stdOrthonormalBasis ℝ H i)) =
      A.adjoint ((stdOrthonormalBasis ℝ H).repr.symm x) := by
    rw [← h1, map_sum]
    simp only [map_smul]
  rw [h1, h2]
  rfl

theorem defectMatrix_posSemidef (A : Operator H) (hA : ‖A‖ ≤ 1) : (defectMatrix A).PosSemidef := by
  apply Matrix.posSemidef_iff_dotProduct_mulVec.mpr
  refine ⟨(gramMatrix_hermitian _).sub (gramMatrix_hermitian _), ?_⟩
  intro x
  simp only [star_trivial]
  rw [defectMatrix_quadratic A (WithLp.toLp 2 x)]
  unfold noiseDefect
  have h := A.adjoint.le_opNorm ((stdOrthonormalBasis ℝ H).repr.symm (WithLp.toLp 2 x))
  rw [ContinuousLinearMap.adjoint.norm_map] at h
  have hn := h.trans (mul_le_mul_of_nonneg_right hA (norm_nonneg _))
  simp only [one_mul] at hn
  exact sub_nonneg.mpr ((sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mpr hn)

def channelNoise (A : Operator H) : Measure H :=
  (multivariateGaussian 0 (defectMatrix A)).map (stdOrthonormalBasis ℝ H).repr.symm

instance (A : Operator H) : IsProbabilityMeasure (channelNoise A) := by
  unfold channelNoise
  exact Measure.isProbabilityMeasure_map (by fun_prop)

instance (A : Operator H) : IsGaussian (channelNoise A) :=
  isGaussian_map (stdOrthonormalBasis ℝ H).repr.symm.toContinuousLinearEquiv.toContinuousLinearMap

theorem channelNoise_mean (A : Operator H) : ∫ x, x ∂channelNoise A = 0 := by
  rw [channelNoise, integral_map (by fun_prop) (by fun_prop)]
  exact ((stdOrthonormalBasis ℝ H).repr.symm.toContinuousLinearEquiv.toContinuousLinearMap.integral_comp_id_comm
    IsGaussian.integrable_id).trans (by simp)

theorem channelNoise_charFun (A : Operator H) (hA : ‖A‖ ≤ 1) (t : H) :
    charFun (channelNoise A) t = Complex.exp (-(noiseDefect A t : ℂ) / 2) := by
  have he : charFun (channelNoise A) t =
      charFun (multivariateGaussian 0 (defectMatrix A)) ((stdOrthonormalBasis ℝ H).repr t) := by
    rw [channelNoise, charFun_apply, charFun_apply, integral_map (by fun_prop) (by fun_prop)]
    apply integral_congr_ae
    filter_upwards [] with x
    congr 2
    congr 1
    simpa only [LinearIsometryEquiv.apply_symm_apply] using
      ((stdOrthonormalBasis ℝ H).repr.inner_map_map ((stdOrthonormalBasis ℝ H).repr.symm x) t).symm
  rw [he, charFun_multivariateGaussian (defectMatrix_posSemidef A hA), defectMatrix_quadratic]
  simp [neg_div]

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ChannelNorm.lean <==
import GibbsScan.Gaussian.ChannelKernel
import GibbsScan.KernelComposition

/-! # The full Gaussian L² operator norm is the norm on linear observables -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

theorem centered_kernel_contraction (κ : Kernel H H) [IsMarkovKernel κ]
    (hi : κ.Invariant (stdGaussian H)) :
    ‖KernelL2.operator (stdGaussian H) κ hi - (averagingProjection (mu := stdGaussian H)).op‖ ≤ 1 := by
  let K := KernelL2.operator (stdGaussian H) κ hi
  let E := averagingProjection (mu := stdGaussian H)
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro f
  have heq : (K - E.op) f = K (f - E.op f) := by
    rw [map_sub, KernelL2.operator_fixes_average]
    rfl
  rw [heq, one_mul]
  calc
    ‖K (f - E.op f)‖ ≤ ‖f - E.op f‖ :=
      (K.le_opNorm _).trans (by simpa using mul_le_mul_of_nonneg_right (KernelL2.contraction _ _ hi) (norm_nonneg _))
    _ ≤ ‖f‖ := E.center_norm_le f

theorem constant_gaussian_characteristic :
    GaussianCharacteristic (Kernel.const H (stdGaussian H)) (0 : Operator H) := by
  intro x t
  simp [noiseDefect, charFun_stdGaussian, neg_div]

theorem GaussianCharacteristic.norm_le {κ : Kernel H H} [IsMarkovKernel κ]
    {A : Operator H} (h : GaussianCharacteristic κ A) (hA : ‖A‖ ≤ 1) :
    ‖KernelL2.operator (stdGaussian H) κ h.invariant - (averagingProjection (mu := stdGaussian H)).op‖ ≤ ‖A‖ := by
  by_cases hz : A = 0
  · subst A
    have hk := h.ext constant_gaussian_characteristic
    rw [KernelL2.operator_congr _ _ _ _ (constantKernel_invariant _) hk, constantKernel_operator]
    simp
  by_cases hone : ‖A‖ = 1
  · rw [hone]
    exact centered_kernel_contraction κ h.invariant
  have hr0 : 0 < ‖A‖ := norm_pos_iff.mpr hz
  have hr1 : ‖A‖ < 1 := lt_of_le_of_ne hA hone
  let Q : Operator H := ‖A‖⁻¹ • A
  have hQ : ‖Q‖ ≤ 1 := by
    dsimp [Q]
    rw [norm_smul, Real.norm_eq_abs, abs_inv, abs_of_nonneg (norm_nonneg A), inv_mul_cancel₀ hr0.ne']
  have hg := gaussianChannel_characteristic Q hQ
  have hi := isotropicOU_characteristic (H := H) (rho := ‖A‖) (by rwa [abs_of_nonneg (norm_nonneg A)])
  have hmean : (‖A‖ • ContinuousLinearMap.id ℝ H).comp Q = A := by
    ext x
    change ‖A‖ • (‖A‖⁻¹ • A x) = A x
    rw [smul_smul, mul_inv_cancel₀ hr0.ne', one_smul]
  have hf := hg.comp hi
  rw [hmean] at hf
  have hk := h.ext hf
  let C := KernelL2.operator (stdGaussian H) (gaussianChannel Q) hg.invariant
  let D := KernelL2.operator (stdGaussian H) (isotropicOU H ‖A‖) hi.invariant
  let E := (averagingProjection (mu := stdGaussian H)).op
  have hop : KernelL2.operator (stdGaussian H) κ h.invariant = C.comp D :=
    (KernelL2.operator_congr _ _ _ _ (hi.invariant.comp hg.invariant) hk).trans
      (KernelL2.operator_comp _ _ _ hg.invariant hi.invariant)
  have heq : C.comp D - E = C.comp (D - E) := by
    apply ContinuousLinearMap.ext
    intro x
    change C (D x) - E x = C (D x - E x)
    rw [map_sub, KernelL2.operator_fixes_average]
  change ‖KernelL2.operator (stdGaussian H) κ h.invariant - E‖ ≤ ‖A‖
  rw [hop, heq]
  calc
    ‖C.comp (D - E)‖ ≤ ‖C‖ * ‖D - E‖ := ContinuousLinearMap.opNorm_comp_le _ _
    _ ≤ 1 * ‖A‖ := mul_le_mul (KernelL2.contraction _ _ _) (by
      simpa only [abs_of_nonneg (norm_nonneg A)] using isotropicOU_norm H
        (rho := ‖A‖) (by rwa [abs_of_nonneg (norm_nonneg A)])) (norm_nonneg _) zero_le_one
    _ = ‖A‖ := one_mul _

/-- Equation (45), with the finite-dimensional Gaussian calculation fully discharged. -/
theorem GaussianCharacteristic.centered_norm {κ : Kernel H H} [IsMarkovKernel κ]
    {A : Operator H} (h : GaussianCharacteristic κ A) (hA : ‖A‖ ≤ 1) :
    ‖KernelL2.operator (stdGaussian H) κ h.invariant - (averagingProjection (mu := stdGaussian H)).op‖ = ‖A‖ := by
  refine le_antisymm (h.norm_le hA) ?_
  rw [← ContinuousLinearMap.adjoint.norm_map A]
  apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
  intro a
  have hh := (KernelL2.operator (stdGaussian H) κ h.invariant -
    (averagingProjection (mu := stdGaussian H)).op).le_opNorm (standardLinear a)
  rw [ContinuousLinearMap.sub_apply, h.linear hA, averagingProjection_apply, standardLinear_mean,
    zero_smul, sub_zero, standardLinear_norm, standardLinear_norm] at hh
  exact hh

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ComparisonBounds.lean <==
import GibbsScan.Gaussian.RandomBound

/-! # Applying the general comparison theorem to the constructed Gaussian kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian

def directionLocal {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]
    (u : H) (hu : ‖u‖ = 1) (rho : ℝ) (hr : |rho| < 1) (lam : ℝ) (hb : |rho| ≤ lam) :
    LocalUpdate (Lp ℝ 2 (stdGaussian H)) lam :=
  conditionalLocalUpdate (CoordinateBlock.rest_measurable (orthogonalSplitMeasurable u hu)).comap_le
    (directionOperator u hu rho hr)
    (KernelL2.reversible_symmetric _ _ (directionKernel_reversible u hu hr) _)
    (KernelL2.fixes_conditional _ _ _ (CoordinateBlock.rest (orthogonalSplitMeasurable u hu))
      (CoordinateBlock.rest_measurable _) (CoordinateBlock.update_frozen _ _ _))
    ((directionOperator_norm_bound u hu hr).trans hb)

def identityLocal {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    (lam : ℝ) (hl : 0 ≤ lam) : LocalUpdate H lam where
  K := ContinuousLinearMap.id ℝ H
  P := ContinuousLinearMap.id ℝ H
  symmetric := by intro x y; rfl
  projection_symmetric := by intro x y; rfl
  projection_idempotent := fun _ => rfl
  fixes_projection := fun _ => rfl
  residual_norm := by simpa using hl

def weightedScanLocal (d : ℕ) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) (j : ℕ) :
    LocalUpdate (Lp ℝ 2 (stdGaussian (Space d))) lam :=
  if h : j < d then directionLocal (coordinateUnit ⟨j, h⟩) (coordinateUnit_norm ⟨j, h⟩) (-lam)
    (by simpa only [abs_neg, abs_of_nonneg hl0] using hl1) lam
    (by simp only [abs_neg, abs_of_nonneg hl0, le_refl])
  else identityLocal lam hl0

theorem weightedScanLocal_K (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) (j : ℕ) :
    (weightedScanLocal d lam hl0 hl1 j).K = weightedScanOperator d lam hl0 hl1 j := by
  by_cases hj : j < d
  · simp only [weightedScanLocal, weightedScanOperator, weightedScanSequence, dif_pos hj]
    rfl
  · simp only [weightedScanLocal, weightedScanOperator, weightedScanSequence, dif_neg hj,
      identityLocal, idKernel_operator]

theorem weightedScanLocal_average (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (j : ℕ) (x : Lp ℝ 2 (stdGaussian (Space d))) :
    (weightedScanLocal d lam hl0 hl1 j).P ((averagingProjection (mu := stdGaussian (Space d))).op x) =
      (averagingProjection (mu := stdGaussian (Space d))).op x := by
  unfold weightedScanLocal
  split
  · exact conditionalProjection_fixes_average _ x
  · rfl

theorem weightedSweepOperator_eq (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    weightedSweepOperator d lam hl0 hl1 = sweep (weightedScanOperator d lam hl0 hl1) d :=
  sweepKernel_operator _ _ (fun j => (weightedScanSequence_characteristic d hl0 hl1 j).invariant) d

theorem weightedScan_sweep_gap (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    normGap (averagingProjection (mu := stdGaussian (Space d)))
      (sweep (fun j => (weightedScanLocal d lam hl0 hl1 j).K) d) = sweepGap d lam := by
  simp_rw [weightedScanLocal_K]
  rw [← weightedSweepOperator_eq, normGap, weightedSweep_norm]
  rfl

theorem sweepGap_pos {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    0 < sweepGap d lam := by
  have hF : inverseLoss d lam ≠ 0 := by
    intro he
    have hi := lossMap_inverseLoss hl0 (embedding d (sineVector d))
    rw [he, ContinuousLinearMap.zero_apply, map_zero] at hi
    exact sine_embedding_ne_zero hd hi.symm
  have hp : 0 < ((1 - lam) / (1 + lam)) / ‖inverseLoss d lam‖ ^ 2 := by
    apply div_pos (beta_pos hl0 hl1)
    exact sq_pos_of_pos (norm_pos_iff.mpr hF)
  rw [← coefficientSweep_norm_loss hd hl0 hl1.le] at hp
  unfold sweepGap
  nlinarith [norm_nonneg (coefficientSweep d lam)]

theorem sweepGap_le_one (d : ℕ) (lam : ℝ) : sweepGap d lam ≤ 1 := by
  unfold sweepGap
  exact sub_le_self _ (norm_nonneg _)

theorem randomGap_lower {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (1 - lam) / d * sweepGap d lam / (2 - sweepGap d lam) ≤ randomGap d lam hl0 hl1 := by
  have h := fullSpace_deterministic_to_random (averagingProjection (mu := stdGaussian (Space d)))
    (weightedScanLocal d lam hl0 hl1) (weightedScanLocal_average d hl0 hl1) hd hl0 hl1
    (by rw [weightedScan_sweep_gap]; exact sweepGap_pos hd hl0 hl1)
  rw [weightedScan_sweep_gap] at h
  simpa only [weightedScanLocal_K, randomGap, weightedRandomOperator] using h

theorem randomGap_pos {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    0 < randomGap d lam hl0 hl1 := by
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  have hden : 0 < 2 - sweepGap d lam := by linarith [sweepGap_le_one d lam]
  exact (div_pos (mul_pos (div_pos (sub_pos.mpr hl1) hd') (sweepGap_pos hd hl0 hl1)) hden).trans_le
    (randomGap_lower hd hl0 hl1)

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/CoordinateConditional.lean <==
import GibbsScan.Gaussian.CoordinateKernels
import GibbsScan.KernelTransportScans

/-! # Conditioning on exactly the coordinates that the Gaussian update freezes -/
noncomputable section
open MeasureTheory ProbabilityTheory Matrix
namespace GibbsScan.Gaussian

def coordinateSplit {d : ℕ} (j : Fin d) :
    EuclideanSpace ℝ (Fin d) ≃ᵐ residualSpace (coordinateUnit j) × ℝ :=
  (embeddingMeasurableEquiv d).symm.trans
    (orthogonalSplitMeasurable (coordinateUnit j) (coordinateUnit_norm j))

theorem coordinateSplit_preserving {d : ℕ} (j : Fin d) :
    MeasurePreserving (coordinateSplit j) (target d)
      ((stdGaussian (residualSpace (coordinateUnit j))) ⊗ₘ Kernel.const _ standard) :=
  (orthogonalSplit_compProd_preserving (coordinateUnit j) (coordinateUnit_norm j)).comp
    (embedding_preserving d).symm

theorem coordinateKernel_eq_update {d : ℕ} (j : Fin d) (lam : ℝ) :
    coordinateKernel j lam = CoordinateBlock.update (coordinateSplit j) (directionFiber (coordinateUnit j) (-lam)) := by
  exact (pullbackKernel_trans (embeddingMeasurableEquiv d).symm
    (orthogonalSplitMeasurable (coordinateUnit j) (coordinateUnit_norm j))
    (Block.lift (directionFiber (coordinateUnit j) (-lam)))).symm

/-- The vector of frozen coordinates, with the updated entry replaced by zero. -/
def frozenCoordinates {d : ℕ} (j : Fin d) : EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin d) :=
  euclideanMatrix ((1 : Matrix (Fin d) (Fin d) ℝ) - Matrix.single j j 1)

theorem frozenCoordinates_apply {d : ℕ} (j : Fin d) (x : EuclideanSpace ℝ (Fin d)) (i : Fin d) :
    frozenCoordinates j x i = if i = j then 0 else x i := by
  change (((1 : Matrix (Fin d) (Fin d) ℝ) - Matrix.single j j 1) *ᵥ x.ofLp) i = _
  rw [Matrix.sub_mulVec, Matrix.one_mulVec, Matrix.single_mulVec]
  by_cases h : i = j <;> simp [h]

theorem frozenCoordinates_eq_sub {d : ℕ} (j : Fin d) (x : EuclideanSpace ℝ (Fin d)) :
    frozenCoordinates j x = x - x j • WithLp.toLp 2 (Pi.single j (1 : ℝ)) := by
  ext i
  rw [frozenCoordinates_apply]
  by_cases h : i = j <;> simp [h, Pi.single_apply]

def coordinateRestMap {d : ℕ} (j : Fin d) : EuclideanSpace ℝ (Fin d) →L[ℝ] residualSpace (coordinateUnit j) :=
  (residualProjection (coordinateUnit j) (coordinateUnit_norm j)).comp
    (embeddingEquiv d).symm.toContinuousLinearMap

theorem coordinateRestMap_unit {d : ℕ} (j : Fin d) :
    coordinateRestMap j (WithLp.toLp 2 (Pi.single j (1 : ℝ))) = 0 := by
  apply Subtype.ext
  change coordinateUnit j - inner ℝ (coordinateUnit j) (coordinateUnit j) • coordinateUnit j = 0
  rw [real_inner_self_eq_norm_sq, coordinateUnit_norm]
  simp

theorem coordinateRestMap_frozen {d : ℕ} (j : Fin d) (x : EuclideanSpace ℝ (Fin d)) :
    coordinateRestMap j (frozenCoordinates j x) = coordinateRestMap j x := by
  rw [frozenCoordinates_eq_sub, map_sub, map_smul, coordinateRestMap_unit, smul_zero, sub_zero]

theorem frozenCoordinates_rest {d : ℕ} (j : Fin d) (x : EuclideanSpace ℝ (Fin d)) :
    frozenCoordinates j (embedding d (coordinateRestMap j x)) = frozenCoordinates j x := by
  ext i
  rw [frozenCoordinates_apply, frozenCoordinates_apply]
  by_cases h : i = j
  · simp [h]
  · simp only [if_neg h]
    change x i - inner ℝ (coordinateUnit j) ((embeddingEquiv d).symm x) *
      (Pi.single j (1 : ℝ) : Fin d → ℝ) i = x i
    simp [Pi.single_apply, h]

theorem coordinateRest_comap {d : ℕ} (j : Fin d) :
    MeasurableSpace.comap (CoordinateBlock.rest (coordinateSplit j)) inferInstance =
      MeasurableSpace.comap (frozenCoordinates j) inferInstance := by
  change MeasurableSpace.comap (coordinateRestMap j) inferInstance = _
  apply le_antisymm
  · exact MeasurableSpace.comap_le_comap_of_eq_comp (coordinateRestMap j)
      (by fun_prop) (funext (fun x => (coordinateRestMap_frozen j x).symm))
  · exact MeasurableSpace.comap_le_comap_of_eq_comp
      (fun y : residualSpace (coordinateUnit j) => frozenCoordinates j (embedding d y))
      (by fun_prop) (funext (fun x => (frozenCoordinates_rest j x).symm))

def coordinateConditional {d : ℕ} (j : Fin d) : OrthogonalProjection (Lp ℝ 2 (target d)) :=
  conditionalProjection (frozenCoordinates j).measurable.comap_le

private theorem conditionalProjection_congr {X : Type*} {m₀ m n : MeasurableSpace X}
    {mu : @Measure X m₀} (hm : m ≤ m₀) (hn : n ≤ m₀) (h : m = n) :
    (conditionalProjection (mu := mu) hm).op = (conditionalProjection hn).op := by
  subst n
  rfl

theorem coordinateGibbs_operator {d : ℕ} (j : Fin d) :
    KernelL2.operator (target d) (coordinateKernel j 0) (coordinateKernel_reversible j (by norm_num) (by norm_num)).invariant =
      (coordinateConditional j).op := by
  have hf : directionFiber (coordinateUnit j) (-0) = Block.resampling (Kernel.const _ standard) := by
    ext z : 1
    change gaussianReal (-0 * z.2) (noiseVariance (-0)) = standard
    simp [noiseVariance, standard]
  have hk := (coordinateKernel_eq_update j 0).trans (congrArg (CoordinateBlock.update (coordinateSplit j)) hf)
  have hop := (KernelL2.operator_congr (target d) _ _
      (coordinateKernel_reversible j (lam := 0) (by norm_num) (by norm_num)).invariant
      (CoordinateBlock.resampling_reversible _ _ _ _ (coordinateSplit_preserving j)).invariant hk).trans
    (CoordinateBlock.resampling_operator _ _ _ _ (coordinateSplit_preserving j))
  exact hop.trans (conditionalProjection_congr _ _ (coordinateRest_comap j))

/-- Equation (46) relative to the genuine conditional expectation given all other coordinates. -/
theorem coordinateKernel_conditional_norm {d : ℕ} (j : Fin d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    ‖KernelL2.operator (target d) (coordinateKernel j lam) (coordinateKernel_reversible j hl0 hl1).invariant -
      (coordinateConditional j).op‖ = lam := by
  rw [← coordinateGibbs_operator]
  change ‖KernelL2.operator _ (pullbackKernel (embeddingMeasurableEquiv d).symm _) _ -
    KernelL2.operator _ (pullbackKernel (embeddingMeasurableEquiv d).symm _) _‖ = _
  rw [pullbackKernel_operator _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _
      (weightedCoordinateKernel_reversible j hl0 hl1).invariant,
    pullbackKernel_operator _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _
      (weightedCoordinateKernel_reversible j (lam := 0) (by norm_num) (by norm_num)).invariant,
    ← transport_sub, transport_norm]
  have hz : weightedCoordinateOperator j 0 (by norm_num) (by norm_num) =
      (weightedCoordinateConditional j).op :=
    sub_eq_zero.mp (norm_eq_zero.mp (weightedCoordinate_norm j (lam := 0) (by norm_num) (by norm_num)))
  change ‖weightedCoordinateOperator j lam hl0 hl1 -
    weightedCoordinateOperator j 0 (by norm_num) (by norm_num)‖ = lam
  rw [hz]
  exact weightedCoordinate_norm j hl0 hl1

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/CoordinateKernels.lean <==
import GibbsScan.Gaussian.StandardLinear
import GibbsScan.Gaussian.WeightedMeasure
import GibbsScan.Gaussian.CoordinateSweep

/-! # The Gaussian example's actual coordinate kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory Matrix
namespace GibbsScan.Gaussian

def coordinateUnit {d : ℕ} (j : Fin d) : Space d := ⟨Pi.single j 1⟩

theorem coordinateUnit_inner {d : ℕ} (j : Fin d) (x : Space d) :
    inner ℝ (coordinateUnit j) x = (precision d *ᵥ x.val) j := by
  rw [inner_eq]
  change Pi.single j (1 : ℝ) ⬝ᵥ _ = _
  simp

theorem coordinateUnit_norm {d : ℕ} (j : Fin d) : ‖coordinateUnit j‖ = 1 := by
  have h : ‖coordinateUnit j‖ ^ 2 = 1 := by
    rw [← real_inner_self_eq_norm_sq, coordinateUnit_inner]
    change (precision d *ᵥ Pi.single j 1) j = 1
    simp [precision, adjacency, Tridiagonal.weight]
  nlinarith [norm_nonneg (coordinateUnit j)]

def weightedCoordinateKernel {d : ℕ} (j : Fin d) (lam : ℝ) : Kernel (Space d) (Space d) :=
  directionKernel (coordinateUnit j) (coordinateUnit_norm j) (-lam)

instance {d : ℕ} (j : Fin d) (lam : ℝ) : IsMarkovKernel (weightedCoordinateKernel j lam) := by
  unfold weightedCoordinateKernel; infer_instance

theorem weightedCoordinateKernel_reversible {d : ℕ} (j : Fin d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (weightedCoordinateKernel j lam).IsReversible (stdGaussian (Space d)) := by
  apply directionKernel_reversible
  simpa only [abs_neg, abs_of_nonneg hl0] using hl1

def weightedCoordinateOperator {d : ℕ} (j : Fin d) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    Operator (Lp ℝ 2 (stdGaussian (Space d))) :=
  KernelL2.operator _ (weightedCoordinateKernel j lam) (weightedCoordinateKernel_reversible j hl0 hl1).invariant

def weightedCoordinateConditional {d : ℕ} (j : Fin d) :
    OrthogonalProjection (Lp ℝ 2 (stdGaussian (Space d))) :=
  directionConditional (coordinateUnit j) (coordinateUnit_norm j)

theorem weightedCoordinate_norm {d : ℕ} (j : Fin d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    ‖weightedCoordinateOperator j lam hl0 hl1 - (weightedCoordinateConditional j).op‖ = lam := by
  have h := directionOperator_norm (coordinateUnit j) (coordinateUnit_norm j)
    (rho := -lam) (by simpa only [abs_neg, abs_of_nonneg hl0] using hl1)
  simpa only [abs_neg, abs_of_nonneg hl0, weightedCoordinateOperator, weightedCoordinateConditional,
    directionOperator, weightedCoordinateKernel] using h

theorem coordinateUpdate_direction {d : ℕ} (j : Fin d) (lam : ℝ) (a : Space d) :
    coordinateUpdate j lam a =
      a + ((-lam - 1) * inner ℝ (coordinateUnit j) a) • coordinateUnit j := by
  apply Space.ext
  funext i
  rw [coordinateUnit_inner]
  change coordinateUpdate j lam a i = a i + ((-lam - 1) * (precision d *ᵥ a.val) j) *
    (Pi.single j (1 : ℝ) : Fin d → ℝ) i
  rw [coordinateUpdate_apply]
  by_cases h : i = j
  · subst i; simp; ring
  · simp [h, Ne.symm h]

theorem weightedCoordinate_linear {d : ℕ} (j : Fin d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) (a : Space d) :
    weightedCoordinateOperator j lam hl0 hl1 (standardLinear a) = standardLinear (coordinateUpdate j lam a) := by
  rw [coordinateUpdate_direction]
  exact directionOperator_linear (coordinateUnit j) (coordinateUnit_norm j)
    (rho := -lam) (by simpa only [abs_neg, abs_of_nonneg hl0] using hl1) a

def coordinateKernel {d : ℕ} (j : Fin d) (lam : ℝ) :
    Kernel (EuclideanSpace ℝ (Fin d)) (EuclideanSpace ℝ (Fin d)) :=
  pullbackKernel (embeddingMeasurableEquiv d).symm (weightedCoordinateKernel j lam)

instance {d : ℕ} (j : Fin d) (lam : ℝ) : IsMarkovKernel (coordinateKernel j lam) := by
  unfold coordinateKernel weightedCoordinateKernel; infer_instance

theorem coordinateKernel_reversible {d : ℕ} (j : Fin d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) : (coordinateKernel j lam).IsReversible (target d) :=
  pullbackKernel_reversible (target d) (stdGaussian (Space d)) (embeddingMeasurableEquiv d).symm
    (embedding_preserving d).symm _ (weightedCoordinateKernel_reversible j hl0 hl1).invariant
    (weightedCoordinateKernel_reversible j hl0 hl1)

theorem coordinateKernel_apply {d : ℕ} (j : Fin d) (lam : ℝ) (x : EuclideanSpace ℝ (Fin d)) :
    coordinateKernel j lam x = (gaussianReal (-lam * (precision d *ᵥ x.ofLp) j) (noiseVariance (-lam))).map
      (fun t => x + (t - (precision d *ᵥ x.ofLp) j) • WithLp.toLp 2 (Pi.single j 1)) := by
  rw [coordinateKernel, pullbackKernel_apply, weightedCoordinateKernel, directionKernel_apply]
  simp only [MeasurableEquiv.symm_symm]
  rw [Measure.map_map (embeddingMeasurableEquiv d).measurable (by fun_prop)]
  simp only [coordinateUnit_inner, ou_apply]
  congr 1
  funext t
  apply WithLp.ofLp_injective
  funext i
  change x i - (precision d *ᵥ x.ofLp) j * (Pi.single j (1 : ℝ) : Fin d → ℝ) i +
      t * (Pi.single j (1 : ℝ) : Fin d → ℝ) i =
    x i + (t - (precision d *ᵥ x.ofLp) j) * (Pi.single j (1 : ℝ) : Fin d → ℝ) i
  ring

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/CoordinateLaw.lean <==
import GibbsScan.Gaussian.CoordinateConditional
import GibbsScan.Gaussian.IsotropicOU

/-! # The explicit conditional Gaussian update in equations (18) and (26) -/
noncomputable section
open MeasureTheory ProbabilityTheory Matrix
namespace GibbsScan.Gaussian

def conditionalMean {d : ℕ} (j : Fin d) (x : EuclideanSpace ℝ (Fin d)) : ℝ :=
  (Tridiagonal.leftValue x.ofLp j + Tridiagonal.rightValue x.ofLp j) / 2

theorem coordinateKernel_marginal {d : ℕ} (j : Fin d) (lam : ℝ)
    (x : EuclideanSpace ℝ (Fin d)) :
    (coordinateKernel j lam x).map (fun y => y j) =
      gaussianReal (conditionalMean j x - lam * (x j - conditionalMean j x)) (noiseVariance (-lam)) := by
  rw [coordinateKernel_apply, Measure.map_map (by fun_prop) (by fun_prop)]
  have he : (fun t : ℝ => (x + (t - (precision d *ᵥ x.ofLp) j) •
      WithLp.toLp 2 (Pi.single j (1 : ℝ)) : EuclideanSpace ℝ (Fin d)).ofLp j) =
      (fun t => t + (x j - (precision d *ᵥ x.ofLp) j)) := by
    funext t
    change x j + (t - (precision d *ᵥ x.ofLp) j) * (Pi.single j (1 : ℝ) : Fin d → ℝ) j = _
    rw [Pi.single_eq_same, mul_one]
    ring
  change (gaussianReal _ _).map (fun t => (x + (t - (precision d *ᵥ x.ofLp) j) •
    WithLp.toLp 2 (Pi.single j (1 : ℝ)) : EuclideanSpace ℝ (Fin d)).ofLp j) = _
  rw [he, gaussianReal_map_add_const]
  congr 1
  rw [precision_mulVec]
  change -lam * (x j - conditionalMean j x) + (x j - (x j - conditionalMean j x)) = _
  ring

/-- At zero relaxation, the conditional law has the neighboring-coordinate mean and variance one. -/
theorem coordinateGibbs_marginal {d : ℕ} (j : Fin d) (x : EuclideanSpace ℝ (Fin d)) :
    (coordinateKernel j 0 x).map (fun y => y j) = gaussianReal (conditionalMean j x) 1 := by
  simpa [noiseVariance] using coordinateKernel_marginal j 0 x

/-- The full-state kernel is exactly the Gaussian noise update (26). -/
theorem coordinateKernel_draw {d : ℕ} (j : Fin d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (x : EuclideanSpace ℝ (Fin d)) :
    coordinateKernel j lam x = standard.map (fun z => x +
      (conditionalMean j x - lam * (x j - conditionalMean j x) + Real.sqrt (1 - lam ^ 2) * z - x j) •
        WithLp.toLp 2 (Pi.single j (1 : ℝ))) := by
  rw [coordinateKernel_apply]
  change (ou (-lam) ((precision d *ᵥ x.ofLp) j)).map _ = _
  rw [ou_affine_standard, Measure.map_map (by fun_prop) (by fun_prop)]
  have hn : noiseScale (-lam) = Real.sqrt (1 - lam ^ 2) := by
    unfold noiseScale
    rw [noiseVariance_coe (by simpa only [abs_neg, abs_of_nonneg hl0] using hl1), neg_sq]
  congr 1
  funext z
  simp only [Function.comp_apply, hn, precision_mulVec, conditionalMean]
  module

theorem coordinateKernel_frozen {d : ℕ} (j : Fin d) (lam : ℝ) (x : EuclideanSpace ℝ (Fin d)) :
    (coordinateKernel j lam x).map (frozenCoordinates j) = Measure.dirac (frozenCoordinates j x) := by
  rw [coordinateKernel_apply, Measure.map_map (by fun_prop) (by fun_prop)]
  have he : (frozenCoordinates j) ∘ (fun t : ℝ => x + (t - (precision d *ᵥ x.ofLp) j) •
      WithLp.toLp 2 (Pi.single j (1 : ℝ))) = fun _ => frozenCoordinates j x := by
    funext t
    ext i
    simp only [Function.comp_apply, frozenCoordinates_apply]
    split_ifs with h
    · rfl
    · simp [Pi.single_apply, h]
  rw [he]
  simp

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/CoordinateSweep.lean <==
import GibbsScan.Gaussian.ExactLoss
import Mathlib.Data.Matrix.Basis

/-! # Coordinate updates and the triangular sweep identity (48) -/
noncomputable section
open Matrix
namespace GibbsScan.Gaussian

def coordinateMatrix {d : ℕ} (j : Fin d) (lam : ℝ) : Matrix (Fin d) (Fin d) ℝ :=
  1 - (1 + lam) • (Matrix.single j j 1 * precision d)

def coordinateUpdate {d : ℕ} (j : Fin d) (lam : ℝ) : Space d →L[ℝ] Space d :=
  weightedMatrix (coordinateMatrix j lam)

theorem coordinateUpdate_apply {d : ℕ} (j : Fin d) (lam : ℝ) (x : Space d) (i : Fin d) :
    coordinateUpdate j lam x i = x i -
      if i = j then (1 + lam) * (precision d *ᵥ x.val) j else 0 := by
  change (coordinateMatrix j lam *ᵥ x.val) i = _
  rw [coordinateMatrix, Matrix.sub_mulVec, Matrix.one_mulVec, Matrix.smul_mulVec,
    ← Matrix.mulVec_mulVec, Matrix.single_mulVec]
  by_cases h : i = j
  · subst i; simp
  · simp [h]

def coordinateSequence (d : ℕ) (lam : ℝ) (j : ℕ) : Space d →L[ℝ] Space d :=
  if h : j < d then coordinateUpdate ⟨j, h⟩ lam else ContinuousLinearMap.id ℝ _

theorem coordinateSequence_apply_of_lt {d j : ℕ} (hj : j < d) (lam : ℝ)
    (x : Space d) (i : Fin d) :
    coordinateSequence d lam j x i = x i -
      if i.val = j then (1 + lam) * (precision d *ᵥ x.val) ⟨j, hj⟩ else 0 := by
  simp only [coordinateSequence, dif_pos hj, coordinateUpdate_apply, Fin.ext_iff]

theorem sweep_unvisited {d n : ℕ} (hn : n ≤ d) (lam : ℝ) (x : Space d) (i : Fin d)
    (hi : n ≤ i.val) : sweep (coordinateSequence d lam) n x i = x i := by
  induction n with
  | zero => rfl
  | succ n ih =>
    rw [sweep_succ, coordinateSequence_apply_of_lt (by omega)]
    have hne : i.val ≠ n := by omega
    rw [if_neg hne, sub_zero]
    exact ih (by omega) (by omega)

theorem sweep_visited {d n : ℕ} (hn : n ≤ d) (lam : ℝ) (x : Space d) (i : Fin d)
    (hi : i.val < n) :
    sweep (coordinateSequence d lam) n x i =
      sweep (coordinateSequence d lam) (i.val + 1) x i := by
  induction n with
  | zero => omega
  | succ n ih =>
    by_cases he : i.val = n
    · rw [he]
    · rw [sweep_succ, coordinateSequence_apply_of_lt (by omega), if_neg he, sub_zero]
      exact ih (by omega) (by omega)

theorem sweep_coordinate_equation {d : ℕ} (lam : ℝ) (x : Space d) (i : Fin d) :
    let y := sweep (coordinateSequence d lam) d x
    y i = x i - (1 + lam) *
      (x i - (Tridiagonal.leftValue y.val i + Tridiagonal.rightValue x.val i) / 2) := by
  dsimp only
  rw [sweep_visited le_rfl lam x i i.isLt, sweep_succ,
    coordinateSequence_apply_of_lt i.isLt, if_pos rfl, precision_mulVec]
  rw [sweep_unvisited (Nat.le_of_lt i.isLt) lam x i le_rfl]
  have hl : Tridiagonal.leftValue (sweep (coordinateSequence d lam) i.val x).val i =
      Tridiagonal.leftValue (sweep (coordinateSequence d lam) d x).val i := by
    unfold Tridiagonal.leftValue
    split_ifs with hi
    · rw [sweep_visited (by omega) lam x _ (by simp; omega),
        sweep_visited le_rfl lam x _ (by simp; omega)]
    · rfl
  have hr : Tridiagonal.rightValue (sweep (coordinateSequence d lam) i.val x).val i =
      Tridiagonal.rightValue x.val i := by
    unfold Tridiagonal.rightValue
    split_ifs with hi
    · exact sweep_unvisited (by omega) lam x _ (by simp)
    · rfl
  rw [hl, hr]

theorem lowerShift_mulVec {d : ℕ} (x : Fin d → ℝ) (i : Fin d) :
    (lowerShift d *ᵥ x) i = Tridiagonal.leftValue x i := by
  change (∑ j, (if j.val + 1 = i.val then (1 : ℝ) else 0) * x j) = _
  simpa only [ite_mul, one_mul, zero_mul] using Tridiagonal.sum_left x i

theorem triangular_sweep_difference {d : ℕ} {lam : ℝ} (hl : 0 ≤ lam) (x : Space d) :
    triangular d lam *ᵥ (x.val - (sweep (coordinateSequence d lam) d x).val) =
      precision d *ᵥ x.val := by
  have hden : 1 + lam ≠ 0 := by positivity
  funext i
  have h := sweep_coordinate_equation lam x i
  dsimp only at h
  rw [triangular, Matrix.sub_mulVec, Matrix.smul_mulVec, Matrix.smul_mulVec,
    Matrix.one_mulVec, Matrix.mulVec_sub]
  simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul, lowerShift_mulVec, precision_mulVec]
  field_simp
  nlinarith

/-- The ordered product of the actual coordinate matrices is `I - M⁻¹ Q`. -/
theorem ordered_coefficient_sweep {d : ℕ} {lam : ℝ} (hl : 0 ≤ lam) :
    sweep (coordinateSequence d lam) d = coefficientSweep d lam := by
  ext x i
  have h := congrArg (fun v => (triangular d lam)⁻¹ *ᵥ v) (triangular_sweep_difference hl x)
  rw [Matrix.mulVec_mulVec, Matrix.nonsing_inv_mul _ (triangular_invertible d hl),
    Matrix.one_mulVec] at h
  change _ = (sweepMatrix d lam *ᵥ x.val) i
  rw [sweepMatrix, Matrix.sub_mulVec, Matrix.one_mulVec, ← Matrix.mulVec_mulVec, ← h]
  simp only [Pi.sub_apply]
  ring

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/DenseOrthogonal.lean <==
import GibbsScan.Operator
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule

/-! # Operator norm bounds from a dense orthogonal family -/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
variable {ι : Type*}

theorem orthogonal_sum_norm_sq (v : ι → H)
    (hv : Pairwise (fun i j => inner ℝ (v i) (v j) = 0)) (c : ι → ℝ) (s : Finset ι) :
    ‖∑ i ∈ s, c i • v i‖ ^ 2 = ∑ i ∈ s, c i ^ 2 * ‖v i‖ ^ 2 := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi, Finset.sum_insert hi, norm_add_sq_real, ih]
    have hz : inner ℝ (c i • v i) (∑ j ∈ s, c j • v j) = 0 := by
      rw [inner_sum]
      apply Finset.sum_eq_zero
      intro j hj
      have hij : i ≠ j := by intro h; subst j; exact hi hj
      simp [inner_smul_left, inner_smul_right, hv hij]
    rw [hz, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
    ring

theorem norm_le_of_dense_orthogonal (v : ι → H)
    (hv : Pairwise (fun i j => inner ℝ (v i) (v j) = 0))
    (hd : (Submodule.span ℝ (Set.range v)).topologicalClosure = ⊤)
    (A : H →L[ℝ] H) (e : ι → ℝ) (he : ∀ i, A (v i) = e i • v i)
    {C : ℝ} (hC : 0 ≤ C) (hb : ∀ i, |e i| ≤ C) : ‖A‖ ≤ C := by
  classical
  have hfinite (c : ι → ℝ) (s : Finset ι) :
      ‖A (∑ i ∈ s, c i • v i)‖ ≤ C * ‖∑ i ∈ s, c i • v i‖ := by
    have ha : A (∑ i ∈ s, c i • v i) = ∑ i ∈ s, (c i * e i) • v i := by
      simp only [map_sum, map_smul, he, smul_smul]
    apply (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hC (norm_nonneg _))).mp
    rw [ha, orthogonal_sum_norm_sq v hv, mul_pow, orthogonal_sum_norm_sq v hv, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro i hi
    have hs := (sq_le_sq₀ (abs_nonneg _) hC).mpr (hb i)
    rw [sq_abs] at hs
    have hh := mul_le_mul_of_nonneg_right hs (mul_nonneg (sq_nonneg (c i)) (sq_nonneg ‖v i‖))
    nlinarith
  have hspan : (Submodule.span ℝ (Set.range v) : Set H) ⊆ {x : H | ‖A x‖ ≤ C * ‖x‖} := by
    intro x hx
    obtain ⟨c, rfl⟩ := Finsupp.mem_span_range_iff_exists_finsupp.mp hx
    exact hfinite c c.support
  have hclosed : IsClosed {x : H | ‖A x‖ ≤ C * ‖x‖} := isClosed_le (by fun_prop) (by fun_prop)
  have hc := hclosed.closure_subset_iff.mpr hspan
  apply ContinuousLinearMap.opNorm_le_bound _ hC
  intro x
  apply hc
  change x ∈ (Submodule.span ℝ (Set.range v)).topologicalClosure
  rw [hd]
  trivial

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/DirectionCharacteristic.lean <==
import GibbsScan.Gaussian.ChannelNorm

/-! # Coordinate autoregression is a stationary Gaussian channel -/
noncomputable section
open MeasureTheory ProbabilityTheory InnerProductSpace
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

def directionMean (u : H) (rho : ℝ) : Operator H :=
  ContinuousLinearMap.id ℝ H + (rho - 1) • rankOne ℝ u u

theorem directionMean_apply (u : H) (rho : ℝ) (x : H) :
    directionMean u rho x = x + ((rho - 1) * inner ℝ u x) • u := by
  simp [directionMean, smul_smul]

theorem directionMean_symmetric (u : H) (rho : ℝ) : (directionMean u rho).IsSymmetric := by
  intro x y
  change inner ℝ (directionMean u rho x) y = inner ℝ x (directionMean u rho y)
  rw [directionMean_apply, directionMean_apply, inner_add_left, inner_add_right,
    real_inner_smul_left, real_inner_smul_right, real_inner_comm u x]
  ring

theorem directionMean_adjoint (u : H) (rho : ℝ) : (directionMean u rho).adjoint = directionMean u rho :=
  (directionMean_symmetric u rho).clm_adjoint_eq

theorem directionMean_loss (u : H) (hu : ‖u‖ = 1) (rho : ℝ) (x : H) :
    ‖x‖ ^ 2 - ‖directionMean u rho x‖ ^ 2 = (1 - rho ^ 2) * inner ℝ u x ^ 2 := by
  rw [directionMean_apply, norm_add_sq_real, real_inner_smul_right, norm_smul, Real.norm_eq_abs,
    mul_pow, sq_abs, hu, one_pow, mul_one, real_inner_comm u x]
  ring

theorem directionMean_contraction (u : H) (hu : ‖u‖ = 1) {rho : ℝ} (hr : |rho| ≤ 1) :
    ‖directionMean u rho‖ ≤ 1 := by
  have hr2 : rho ^ 2 ≤ 1 := by nlinarith [sq_abs rho, abs_nonneg rho]
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro x
  rw [one_mul]
  have hl := directionMean_loss u hu rho x
  have hp := mul_nonneg (sub_nonneg.mpr hr2) (sq_nonneg (inner ℝ u x))
  nlinarith [norm_nonneg x, norm_nonneg (directionMean u rho x)]

theorem directionMean_defect (u : H) (hu : ‖u‖ = 1) (rho : ℝ) (t : H) :
    noiseDefect (directionMean u rho) t = (1 - rho ^ 2) * inner ℝ u t ^ 2 := by
  rw [noiseDefect, directionMean_adjoint, directionMean_loss u hu]

theorem charFun_line (μ : Measure ℝ) (u t : H) :
    charFun (μ.map (fun z : ℝ => z • u)) t = charFun μ (inner ℝ u t) := by
  rw [charFun_apply, charFun_apply_real, integral_map (by fun_prop) (by fun_prop)]
  simp only [real_inner_smul_left, Complex.ofReal_mul, mul_comm]

theorem directionKernel_characteristic (u : H) (hu : ‖u‖ = 1) {rho : ℝ} (hr : |rho| < 1) :
    GaussianCharacteristic (directionKernel u hu rho) (directionMean u rho) := by
  intro x t
  rw [directionKernel_apply]
  have hm : (fun z : ℝ => x - inner ℝ u x • u + z • u) =
      (fun y : H => x - inner ℝ u x • u + y) ∘ (fun z : ℝ => z • u) := rfl
  rw [hm, ← Measure.map_map (by fun_prop) (by fun_prop), charFun_map_const_add,
    charFun_line, ou_apply, charFun_gaussianReal, ← Complex.exp_add,
    directionMean_defect u hu, directionMean_apply]
  congr 1
  have hv : (noiseVariance rho : ℂ) = 1 - (rho : ℂ) ^ 2 := by
    exact_mod_cast noiseVariance_coe hr
  rw [hv]
  simp only [inner_sub_left, inner_add_left, real_inner_smul_left]
  push_cast
  ring

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/DirectionKernel.lean <==
import GibbsScan.Gaussian.OrthogonalSplit
import GibbsScan.CoordinateBlock

/-! # Gaussian autoregression in one direction of the full state space -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]
variable (u : H) (hu : ‖u‖ = 1)

def directionFiber (rho : ℝ) : Kernel (residualSpace u × ℝ) ℝ :=
  (ou rho).comap Prod.snd measurable_snd

instance (rho : ℝ) : IsMarkovKernel (directionFiber u rho) := by
  unfold directionFiber; infer_instance

theorem directionFiber_fiber (rho : ℝ) (y : residualSpace u) :
    Block.fiber (directionFiber u rho) y = ou rho := by
  ext x s hs; rfl

def directionKernel (rho : ℝ) : Kernel H H :=
  CoordinateBlock.update (orthogonalSplitMeasurable u hu) (directionFiber u rho)

instance (rho : ℝ) : IsMarkovKernel (directionKernel u hu rho) := by
  unfold directionKernel; infer_instance

theorem orthogonalSplit_compProd_preserving :
    MeasurePreserving (orthogonalSplitMeasurable u hu) (stdGaussian H)
      ((stdGaussian (residualSpace u)) ⊗ₘ Kernel.const (residualSpace u) standard) := by
  simpa only [Measure.compProd_const] using orthogonalSplit_preserving u hu

theorem directionKernel_reversible {rho : ℝ} (hr : |rho| < 1) :
    (directionKernel u hu rho).IsReversible (stdGaussian H) := by
  apply CoordinateBlock.update_reversible (stdGaussian H)
    (stdGaussian (residualSpace u)) (Kernel.const _ standard) _
    (orthogonalSplit_compProd_preserving u hu)
  exact .of_forall (fun y => by rw [directionFiber_fiber]; exact ou_reversible hr)

def directionOperator (rho : ℝ) (hr : |rho| < 1) : Operator (Lp ℝ 2 (stdGaussian H)) :=
  KernelL2.operator _ (directionKernel u hu rho) (directionKernel_reversible u hu hr).invariant

def directionConditional : OrthogonalProjection (Lp ℝ 2 (stdGaussian H)) :=
  conditionalProjection (CoordinateBlock.rest_measurable (orthogonalSplitMeasurable u hu)).comap_le

theorem directionOperator_norm_bound {rho : ℝ} (hr : |rho| < 1) :
    ‖directionOperator u hu rho hr - (directionConditional u hu).op‖ ≤ |rho| := by
  apply CoordinateBlock.conditional_norm_bound (stdGaussian H)
    (stdGaussian (residualSpace u)) (Kernel.const _ standard) _
    (orthogonalSplit_compProd_preserving u hu) (directionFiber u rho)
    (fun y => by rw [directionFiber_fiber]; exact (ou_reversible hr).invariant) (abs_nonneg rho)
  exact .of_forall (fun y => by
    simp only [directionFiber_fiber, Kernel.const_apply]
    exact (ou_centered_norm hr).le)

theorem directionKernel_apply (rho : ℝ) (x : H) :
    directionKernel u hu rho x =
      (ou rho (inner ℝ u x)).map (fun t => x - inner ℝ u x • u + t • u) := by
  rw [directionKernel, CoordinateBlock.update, pullbackKernel_apply, Block.lift_eq_map,
    Measure.map_map (orthogonalSplitMeasurable u hu).symm.measurable measurable_prodMk_left]
  rfl

theorem directionKernel_linear_integral (rho : ℝ) (x a : H) :
    (∫ y, inner ℝ a y ∂directionKernel u hu rho x) =
      inner ℝ a (x + ((rho - 1) * inner ℝ u x) • u) := by
  rw [directionKernel_apply, integral_map (by fun_prop) (by fun_prop)]
  simp only [inner_add_right, inner_sub_right, real_inner_smul_right, ou_apply]
  rw [integral_add (integrable_const _) (IsGaussian.integrable_id.mul_const _),
    integral_const, integral_mul_const, integral_id_gaussianReal]
  simp <;> ring

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ExactLoss.lean <==
import GibbsScan.Gaussian.WeightedOperators
import GibbsScan.ReverseComparison

/-! # Exact operator norm loss of the Gaussian coefficient sweep -/
noncomputable section
open Matrix
open scoped InnerProduct
namespace GibbsScan.Gaussian

theorem quadratic_conjugate {d : ℕ} (A Q : Matrix (Fin d) (Fin d) ℝ) (x : Fin d → ℝ) :
    x ⬝ᵥ ((Aᵀ * Q * A) *ᵥ x) = (A *ᵥ x) ⬝ᵥ (Q *ᵥ (A *ᵥ x)) := by
  rw [← Matrix.mulVec_mulVec, ← Matrix.mulVec_mulVec, dotProduct_mulVec,
    ← Matrix.mulVec_transpose, Matrix.transpose_transpose]

theorem coefficientSweep_exact_loss {d : ℕ} {lam : ℝ} (hl : 0 ≤ lam) (x : Space d) :
    ‖x‖ ^ 2 - ‖coefficientSweep d lam x‖ ^ 2 =
      ((1 - lam) / (1 + lam)) * ‖lossMap d lam x‖ ^ 2 := by
  have hq : (precision d)ᵀ = precision d := by
    simpa only [Matrix.IsHermitian, Matrix.conjTranspose_eq_transpose_of_trivial] using precision_hermitian d
  have h := congrArg (fun M => x.val ⬝ᵥ (M *ᵥ x.val)) (sweep_matrix_loss d hl)
  rw [Matrix.sub_mulVec, dotProduct_sub, quadratic_conjugate,
    Matrix.smul_mulVec, dotProduct_smul, smul_eq_mul] at h
  have he : precision d * (triangular d lam)⁻¹ᵀ * (triangular d lam)⁻¹ * precision d =
      (((triangular d lam)⁻¹ * precision d)ᵀ * 1 * ((triangular d lam)⁻¹ * precision d)) := by
    simp only [Matrix.transpose_mul, hq, mul_one, mul_assoc]
  rw [he, quadratic_conjugate, Matrix.one_mulVec] at h
  simpa only [norm_sq, coefficientSweep, weightedMatrix_apply,
    EuclideanSpace.real_norm_sq_eq, lossMap_apply, Matrix.mulVec_mulVec, dotProduct, ← sq] using h

theorem space_nontrivial {d : ℕ} (hd : 0 < d) : Nontrivial (Space d) := by
  refine ⟨⟨sineVector d, 0, ?_⟩⟩
  intro h
  apply sine_embedding_ne_zero hd
  rw [h, map_zero]

theorem norm_attained {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    [FiniteDimensional ℝ E] [Nontrivial E] [NormedAddCommGroup F] [NormedSpace ℝ F]
    (A : E →L[ℝ] F) : ∃ x, ‖x‖ = 1 ∧ ‖A x‖ = ‖A‖ := by
  obtain ⟨x, hx, hmax⟩ := (isCompact_sphere (0 : E) 1).exists_isMaxOn
    (NormedSpace.sphere_nonempty.mpr (by norm_num : (0 : ℝ) ≤ 1)) A.continuous.norm.continuousOn
  have hx' : ‖x‖ = 1 := by simpa using hx
  refine ⟨x, hx', le_antisymm ?_ ?_⟩
  · simpa only [hx', mul_one] using A.le_opNorm x
  · apply ContinuousLinearMap.opNorm_le_of_unit_norm (norm_nonneg _)
    intro y hy
    exact hmax (by simpa using hy)

theorem norm_loss_inverse {H E : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [Nontrivial H] [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E]
    [Nontrivial E] (S : H →L[ℝ] H) (T : H →L[ℝ] E) (F : E →L[ℝ] H)
    (hTF : ∀ x, T (F x) = x) (hFT : ∀ x, F (T x) = x)
    (b : ℝ) (hb0 : 0 ≤ b) (hloss : ∀ x, ‖x‖ ^ 2 - ‖S x‖ ^ 2 = b * ‖T x‖ ^ 2) :
    1 - ‖S‖ ^ 2 = b / ‖F‖ ^ 2 := by
  have hF : F ≠ 0 := by
    intro h
    obtain ⟨x, hx⟩ := exists_ne (0 : E)
    have he := hTF x
    simp only [h, ContinuousLinearMap.zero_apply, map_zero] at he
    exact hx he.symm
  have hn : 0 < ‖F‖ := norm_pos_iff.mpr hF
  have hc : 0 < ‖F‖ ^ 2 := sq_pos_of_pos hn
  have hb : b ≤ ‖F‖ ^ 2 * (1 - ‖S‖ ^ 2) := by
    apply norm_loss_of_unit_loss S hc
    intro x hx
    have h := F.le_opNorm (T x)
    rw [hFT, hx] at h
    have hh := hloss x
    rw [hx, one_pow] at hh
    have hs := (sq_le_sq₀ (by norm_num : (0 : ℝ) ≤ 1) (by positivity)).mpr h
    rw [one_pow, mul_pow] at hs
    nlinarith [mul_le_mul_of_nonneg_left hs hb0]
  obtain ⟨y, hy, hFy⟩ := norm_attained F
  have h := S.le_opNorm (F y)
  have hh := hloss (F y)
  rw [hTF, hy, hFy, one_pow, mul_one] at hh
  rw [hFy] at h
  have hs := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg (norm_nonneg _) (norm_nonneg _))).mpr h
  rw [mul_pow] at hs
  apply (eq_div_iff (ne_of_gt hc)).mpr
  nlinarith

/-- Equation (50), expressed without choosing a matrix square root of the precision. -/
theorem coefficientSweep_norm_loss {d : ℕ} (hd : 0 < d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    1 - ‖coefficientSweep d lam‖ ^ 2 =
      ((1 - lam) / (1 + lam)) / ‖inverseLoss d lam‖ ^ 2 := by
  letI := space_nontrivial hd
  letI : NeZero d := ⟨Nat.ne_of_gt hd⟩
  exact norm_loss_inverse (coefficientSweep d lam) (lossMap d lam) (inverseLoss d lam)
    (lossMap_inverseLoss hl0) (inverseLoss_lossMap hl0) _ (by positivity)
    (coefficientSweep_exact_loss hl0)

theorem coefficientSweep_contraction (d : ℕ) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) : ‖coefficientSweep d lam‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro x
  have h := coefficientSweep_exact_loss hl0 x
  have hb : 0 ≤ (1 - lam) / (1 + lam) := by positivity
  have hp := mul_nonneg hb (sq_nonneg ‖lossMap d lam x‖)
  rw [one_mul]
  nlinarith [norm_nonneg (coefficientSweep d lam x), norm_nonneg x]

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/InverseBound.lean <==
import GibbsScan.Gaussian.ShiftBound

/-! # The inverse-loss norm estimate (51) -/
noncomputable section
open Matrix
open scoped InnerProduct
namespace GibbsScan.Gaussian

theorem inverseLoss_adjoint_decomposition (d : ℕ) {lam : ℝ} (hl : 0 ≤ lam) :
    (inverseLoss d lam)† = (((1 - lam) / (1 + lam)) / 2) • embedding d +
      (1 / 2 : ℝ) • differenceAdjoint d := by
  have hden : 1 + lam ≠ 0 := by positivity
  rw [inverseLoss, ContinuousLinearMap.adjoint_comp, ContinuousLinearMap.adjoint_adjoint,
    euclideanMatrix_adjoint]
  ext x i
  change ((triangular d lam)ᵀ *ᵥ x.val) i =
    (((1 - lam) / (1 + lam)) / 2) * x.val i +
      (1 / 2 : ℝ) * (x.val i - ((lowerShift d)ᵀ *ᵥ x.val) i)
  rw [triangular, Matrix.transpose_sub, Matrix.transpose_smul, Matrix.transpose_smul,
    Matrix.transpose_one, Matrix.sub_mulVec, Matrix.smul_mulVec,
    Matrix.smul_mulVec, Matrix.one_mulVec]
  simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
  field_simp
  ring

theorem inverseLoss_norm_error {d : ℕ} (hd : 0 < d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    |‖inverseLoss d lam‖ - ((1 - lam) / (1 + lam)) / (2 * Real.sqrt (epsilon d))| ≤
      Real.sqrt 2 / 2 := by
  have hb : 0 ≤ ((1 - lam) / (1 + lam)) / 2 := by positivity
  have hn : ‖(((1 - lam) / (1 + lam)) / 2) • embedding d‖ =
      ((1 - lam) / (1 + lam)) / (2 * Real.sqrt (epsilon d)) := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hb, embedding_norm hd]
    ring
  rw [← hn, ← (ContinuousLinearMap.adjoint.norm_map (inverseLoss d lam))]
  have h := abs_norm_sub_norm_le
    ((inverseLoss d lam)†) ((((1 - lam) / (1 + lam)) / 2) • embedding d)
  have he : (inverseLoss d lam)† - (((1 - lam) / (1 + lam)) / 2) • embedding d =
      (1 / 2 : ℝ) • differenceAdjoint d := by
    rw [inverseLoss_adjoint_decomposition d hl0, add_sub_cancel_left]
  rw [he, norm_smul (1 / 2 : ℝ) (differenceAdjoint d), Real.norm_eq_abs,
    abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 2)] at h
  exact h.trans (by nlinarith [differenceAdjoint_norm d])

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/IsotropicOU.lean <==
import GibbsScan.Gaussian.ProductOU
import Mathlib.Probability.Distributions.Gaussian.Multivariate

/-! # Isotropic Gaussian autoregression on any finite-dimensional real Hilbert space -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian

def noiseScale (rho : ℝ) : ℝ := Real.sqrt (noiseVariance rho)

theorem noiseScale_sq (rho : ℝ) : noiseScale rho ^ 2 = (noiseVariance rho : ℝ) :=
  Real.sq_sqrt (NNReal.coe_nonneg _)

theorem ou_affine_standard (rho x : ℝ) :
    ou rho x = standard.map (fun z => rho * x + noiseScale rho * z) := by
  have hc : (noiseScale rho ^ 2).toNNReal = noiseVariance rho := by
    rw [noiseScale_sq, Real.toNNReal_coe]
  rw [show (fun z => rho * x + noiseScale rho * z) =
    (fun z => rho * x + z) ∘ (fun z => noiseScale rho * z) from rfl,
    ← Measure.map_map (by fun_prop) (by fun_prop)]
  rw [standard, gaussianReal_map_const_mul, gaussianReal_map_const_add]
  simp only [mul_zero, zero_add, mul_one, ou_apply]
  congr 1
  apply NNReal.eq
  exact (noiseScale_sq rho).symm

theorem productOU_affine (d : ℕ) (rho : ℝ) (x : Fin d → ℝ) :
    productOU d rho x = (productStandard d).map (fun z => rho • x + noiseScale rho • z) := by
  rw [productOU_apply, productStandard]
  change _ = (Measure.pi fun _ : Fin d => standard).map
    (fun z i => rho * x i + noiseScale rho * z i)
  rw [Measure.pi_map_pi (μ := fun _ : Fin d => standard)
    (f := fun i z => rho * x i + noiseScale rho * z) (fun i => by fun_prop)]
  congr 1
  funext i
  exact ou_affine_standard rho (x i)

variable (H : Type*) [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

def basisCoordinateEquiv : H ≃L[ℝ] (Fin (Module.finrank ℝ H) → ℝ) :=
  (stdOrthonormalBasis ℝ H).repr.toContinuousLinearEquiv.trans
    (PiLp.continuousLinearEquiv 2 ℝ (fun _ => ℝ))

def basisCoordinates : H ≃ᵐ (Fin (Module.finrank ℝ H) → ℝ) :=
  (basisCoordinateEquiv H).toHomeomorph.toMeasurableEquiv

theorem basisCoordinates_preserving :
    MeasurePreserving (basisCoordinates H) (stdGaussian H) (productStandard (Module.finrank ℝ H)) := by
  apply MeasurePreserving.symm (basisCoordinates H).symm
  refine ⟨(basisCoordinates H).symm.measurable, ?_⟩
  rw [stdGaussian_eq_map_pi_orthonormalBasis (stdOrthonormalBasis ℝ H)]
  congr 1
  funext x
  exact ((stdOrthonormalBasis ℝ H).sum_repr_symm (WithLp.toLp 2 x)).symm

def isotropicOU (rho : ℝ) : Kernel H H :=
  pullbackKernel (basisCoordinates H) (productOU (Module.finrank ℝ H) rho)

instance (rho : ℝ) : IsMarkovKernel (isotropicOU H rho) := by
  unfold isotropicOU; infer_instance

theorem isotropicOU_invariant {rho : ℝ} (hr : |rho| < 1) :
    (isotropicOU H rho).Invariant (stdGaussian H) :=
  pullbackKernel_invariant _ _ (basisCoordinates H) (basisCoordinates_preserving H) _
    (productOU_invariant _ hr)

theorem isotropicOU_norm {rho : ℝ} (hr : |rho| < 1) :
    ‖KernelL2.operator (stdGaussian H) (isotropicOU H rho) (isotropicOU_invariant H hr) -
      (averagingProjection (mu := stdGaussian H)).op‖ ≤ |rho| := by
  change ‖KernelL2.operator _ (pullbackKernel (basisCoordinates H)
    (productOU (Module.finrank ℝ H) rho)) _ - _‖ ≤ _
  rw [pullbackKernel_operator _ _ (basisCoordinates H) (basisCoordinates_preserving H) _
    (productOU_invariant _ hr),
    ← transport_averaging _ _ (basisCoordinates H) (basisCoordinates_preserving H),
    ← transport_sub, transport_norm]
  exact productOU_norm _ hr

theorem isotropicOU_apply (rho : ℝ) (x : H) :
    isotropicOU H rho x = (stdGaussian H).map (fun z => rho • x + noiseScale rho • z) := by
  rw [isotropicOU, pullbackKernel_apply, productOU_affine,
    Measure.map_map (basisCoordinates H).symm.measurable (by fun_prop)]
  rw [← (basisCoordinates_preserving H).symm.map_eq,
    Measure.map_map (by fun_prop) (basisCoordinates H).symm.measurable]
  congr 1
  funext z
  change (basisCoordinateEquiv H).symm (rho • basisCoordinateEquiv H x + noiseScale rho • z) =
    rho • x + noiseScale rho • (basisCoordinateEquiv H).symm z
  simp

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/LinearFunctions.lean <==
import GibbsScan.Gaussian.WeightedOperators
import GibbsScan.KernelQuadratic

/-! # Linear observables in the actual Gaussian L² space -/
noncomputable section
open Matrix MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian

def observable {d : ℕ} (a : Space d) : EuclideanSpace ℝ (Fin d) →L[ℝ] ℝ :=
  innerSL ℝ (euclideanMatrix (precision d) (embedding d a))

theorem observable_apply {d : ℕ} (a : Space d) (x : EuclideanSpace ℝ (Fin d)) :
    observable a x = a.val ⬝ᵥ (precision d *ᵥ x.ofLp) := by
  have hq : (precision d)ᵀ = precision d := by
    simpa only [Matrix.IsHermitian, Matrix.conjTranspose_eq_transpose_of_trivial] using precision_hermitian d
  change x.ofLp ⬝ᵥ (precision d *ᵥ a.val) = _
  rw [dotProduct_mulVec, ← Matrix.mulVec_transpose, hq, dotProduct_comm]

theorem observable_memLp {d : ℕ} (a : Space d) : MemLp (observable a) 2 (target d) := by
  letI : IsGaussian (target d) := isGaussian_multivariateGaussian
  exact IsGaussian.memLp_dual (target d) (observable a) 2 (by norm_num)

theorem observable_mean {d : ℕ} (a : Space d) : ∫ x, observable a x ∂target d = 0 := by
  rw [(observable a).integral_comp_id_comm]
  · simp [target]
  · exact IsGaussian.integrable_id (μ := multivariateGaussian 0 (precision d)⁻¹)

theorem observable_covariance {d : ℕ} (a b : Space d) :
    cov[observable a, observable b; target d] = inner ℝ a b := by
  change cov[fun x => inner ℝ (euclideanMatrix (precision d) (embedding d a)) x,
    fun x => inner ℝ (euclideanMatrix (precision d) (embedding d b)) x; target d] = _
  rw [← covarianceBilin_apply_eq_cov]
  · rw [target, covarianceBilin_multivariateGaussian (precision_posDef d).inv.posSemidef]
    simp only [euclideanMatrix_apply]
    change (precision d *ᵥ a.val) ⬝ᵥ ((precision d)⁻¹ *ᵥ (precision d *ᵥ b.val)) = _
    rw [Matrix.mulVec_mulVec, Matrix.nonsing_inv_mul _ (precision_isUnit d), Matrix.one_mulVec,
      dotProduct_comm, ← inner_eq, real_inner_comm]
  · exact IsGaussian.memLp_two_id (μ := multivariateGaussian 0 (precision d)⁻¹)

def linearL2 {d : ℕ} (a : Space d) : Lp ℝ 2 (target d) :=
  (observable_memLp a).toLp (observable a)

theorem linearL2_ae {d : ℕ} (a : Space d) : linearL2 a =ᵐ[target d] observable a :=
  MemLp.coeFn_toLp _

theorem linearL2_mean {d : ℕ} (a : Space d) : ∫ x, linearL2 a x ∂target d = 0 := by
  rw [integral_congr_ae (linearL2_ae a), observable_mean]

theorem linearL2_norm_sq {d : ℕ} (a : Space d) : ‖linearL2 a‖ ^ 2 = ‖a‖ ^ 2 := by
  rw [KernelL2.norm_sq_integral]
  have hi : (∫ x, linearL2 a x ^ 2 ∂target d) = ∫ x, observable a x ^ 2 ∂target d := by
    apply integral_congr_ae
    filter_upwards [linearL2_ae a] with x hx using congrArg (fun r : ℝ => r ^ 2) hx
  rw [hi]
  have h := observable_covariance a a
  rw [covariance] at h
  simp only [observable_mean, sub_zero, ← sq, real_inner_self_eq_norm_sq] at h
  exact h

theorem linearL2_norm {d : ℕ} (a : Space d) : ‖linearL2 a‖ = ‖a‖ :=
  (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp (linearL2_norm_sq a)

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/MatrixLoss.lean <==
import GibbsScan.Gaussian.Precision
import Mathlib.LinearAlgebra.Matrix.Block
import Mathlib.Tactic.NoncommRing

/-! # The Gaussian sweep matrix and its exact quadratic loss -/
noncomputable section
open Matrix
namespace GibbsScan.Gaussian

def lowerShift (d : ℕ) : Matrix (Fin d) (Fin d) ℝ :=
  Matrix.of (fun i j => if j.val + 1 = i.val then 1 else 0)

def triangular (d : ℕ) (lam : ℝ) : Matrix (Fin d) (Fin d) ℝ :=
  (1 / (1 + lam)) • (1 : Matrix (Fin d) (Fin d) ℝ) - (1 / 2 : ℝ) • lowerShift d

def sweepMatrix (d : ℕ) (lam : ℝ) : Matrix (Fin d) (Fin d) ℝ :=
  1 - (triangular d lam)⁻¹ * precision d

theorem triangular_diag (d : ℕ) (lam : ℝ) (i : Fin d) :
    triangular d lam i i = 1 / (1 + lam) := by
  simp [triangular, lowerShift, Matrix.one_apply]

theorem triangular_lower (d : ℕ) (lam : ℝ) : (triangular d lam).IsLowerTriangular := by
  intro i j hij
  have hij' : i.val < j.val := hij
  have hne : i ≠ j := by intro h; subst j; omega
  have hshift : j.val + 1 ≠ i.val := by omega
  simp [triangular, lowerShift, Matrix.one_apply, hne, hshift]

theorem triangular_det (d : ℕ) (lam : ℝ) :
    (triangular d lam).det = (1 / (1 + lam)) ^ d := by
  rw [Matrix.det_of_isLowerTriangular _ (triangular_lower d lam)]
  simp [triangular_diag]

theorem triangular_invertible (d : ℕ) {lam : ℝ} (hl : 0 ≤ lam) :
    IsUnit (triangular d lam).det := by
  rw [triangular_det, isUnit_iff_ne_zero]
  apply pow_ne_zero
  positivity

theorem triangular_sum (d : ℕ) {lam : ℝ} (hl : 0 ≤ lam) :
    triangular d lam + (triangular d lam)ᵀ - precision d =
      ((1 - lam) / (1 + lam)) • (1 : Matrix (Fin d) (Fin d) ℝ) := by
  have hden : 1 + lam ≠ 0 := by positivity
  ext i j
  simp only [triangular, precision, adjacency, lowerShift, Matrix.add_apply, Matrix.sub_apply,
    Matrix.transpose_apply, Matrix.smul_apply, Matrix.of_apply, smul_eq_mul, Tridiagonal.weight]
  have hsym : (1 : Matrix (Fin d) (Fin d) ℝ) j i = (1 : Matrix (Fin d) (Fin d) ℝ) i j := by
    simp [Matrix.one_apply, eq_comm]
  rw [hsym]
  field_simp
  ring

theorem matrix_loss_identity {n : Type*} [Fintype n] [DecidableEq n]
    (Q M : Matrix n n ℝ) (hQ : Qᵀ = Q) (hM : IsUnit M.det) :
    Q - (1 - M⁻¹ * Q)ᵀ * Q * (1 - M⁻¹ * Q) =
      Q * M⁻¹ᵀ * (M + Mᵀ - Q) * M⁻¹ * Q := by
  have hT : M⁻¹ᵀ * Mᵀ = 1 := by
    rw [← Matrix.transpose_mul, Matrix.mul_nonsing_inv _ hM, Matrix.transpose_one]
  have h := Matrix.mul_nonsing_inv M hM
  calc
    _ = Q * M⁻¹ * Q + Q * M⁻¹ᵀ * Q - Q * M⁻¹ᵀ * Q * M⁻¹ * Q := by
      rw [Matrix.transpose_sub, Matrix.transpose_one, Matrix.transpose_mul, hQ]
      noncomm_ring
    _ = Q * M⁻¹ᵀ * Mᵀ * M⁻¹ * Q + Q * M⁻¹ᵀ * M * M⁻¹ * Q -
        Q * M⁻¹ᵀ * Q * M⁻¹ * Q := by
      simp only [mul_assoc, hT, h, mul_one, one_mul]
    _ = _ := by noncomm_ring

/-- Equation (49), for the actual precision and triangular matrices. -/
theorem sweep_matrix_loss (d : ℕ) {lam : ℝ} (hl : 0 ≤ lam) :
    precision d - (sweepMatrix d lam)ᵀ * precision d * sweepMatrix d lam =
      ((1 - lam) / (1 + lam)) •
        (precision d * (triangular d lam)⁻¹ᵀ * (triangular d lam)⁻¹ * precision d) := by
  rw [sweepMatrix, matrix_loss_identity _ _
    (by simpa only [Matrix.IsHermitian, Matrix.conjTranspose_eq_transpose_of_trivial] using precision_hermitian d)
    (triangular_invertible d hl), triangular_sum d hl]
  simp only [mul_smul_comm, smul_mul_assoc, mul_one]

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/Metropolis.lean <==
import GibbsScan.Gaussian.OrnsteinUhlenbeck
import GibbsScan.Metropolis

/-! # Gaussian overrelaxation is an always-accepted Metropolis proposal

The residual coordinate is standard normal. Translation by the conditional
mean and freezing the other coordinates give the full update in `CoordinateLaw`.
-/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal ENNReal
namespace GibbsScan.Gaussian

def standardDensity (x : ℝ) : ℝ≥0 := (gaussianPDF 0 1 x).toNNReal
def ouProposalDensity (rho x y : ℝ) : ℝ≥0 := (gaussianPDF (rho * x) (noiseVariance rho) y).toNNReal

@[fun_prop] theorem standardDensity_measurable : Measurable standardDensity := by
  unfold standardDensity
  fun_prop

@[fun_prop] theorem ouProposalDensity_measurable (rho : ℝ) :
    Measurable (Function.uncurry (ouProposalDensity rho)) := by
  unfold ouProposalDensity Function.uncurry
  fun_prop

theorem ou_metropolis_acceptance {rho : ℝ} (hr : |rho| < 1) (x y : ℝ) :
    Metropolis.acceptanceProbability standardDensity (ouProposalDensity rho) x y = 1 := by
  have hb : standardDensity x * ouProposalDensity rho x y =
      standardDensity y * ouProposalDensity rho y x := by
    simpa only [standardDensity, ouProposalDensity, ENNReal.toNNReal_mul] using
      congrArg ENNReal.toNNReal (ou_density_balance hr x y)
  have hp : standardDensity x ≠ 0 :=
    (ENNReal.toNNReal_pos (gaussianPDF_pos 0 (by norm_num : (1 : ℝ≥0) ≠ 0) x).ne' gaussianPDF_ne_top).ne'
  have hq : ouProposalDensity rho x y ≠ 0 :=
    (ENNReal.toNNReal_pos (gaussianPDF_pos _ (noiseVariance_pos hr).ne' y).ne' gaussianPDF_ne_top).ne'
  rw [Metropolis.acceptanceProbability, if_neg hp, ← hb, div_self (mul_ne_zero hp hq), min_self]

theorem ou_metropolis_accepted {rho : ℝ} (hr : |rho| < 1) :
    Metropolis.accepted volume standardDensity (ouProposalDensity rho) = ou rho := by
  ext x s hs
  rw [Metropolis.accepted_apply volume _ _ standardDensity_measurable (ouProposalDensity_measurable rho) x hs]
  simp only [Metropolis.acceptedDensity_eq_acceptance, ou_metropolis_acceptance hr, mul_one,
    ouProposalDensity, ENNReal.coe_toNNReal gaussianPDF_ne_top]
  rw [ou_apply, gaussianReal_of_var_ne_zero _ (noiseVariance_pos hr).ne',
    withDensity_apply _ hs]

/-- Applying the complete Hastings accept/reject construction leaves the proposal unchanged. -/
theorem ou_metropolis_transition {rho : ℝ} (hr : |rho| < 1) :
    Metropolis.transition volume standardDensity (ouProposalDensity rho) = ou rho := by
  rw [Metropolis.transition, ou_metropolis_accepted hr]
  ext x s hs
  rw [AcceptReject.complete_apply]
  simp

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/MomentDeterminate.lean <==
import Mathlib.Probability.Moments.MGFAnalytic
import Mathlib.Analysis.Analytic.Uniqueness

/-! # Moment determinacy under exponential integrability

This will supply completeness of the Gaussian polynomial system, rather than
assuming the Hermite expansion invoked in Appendix A.
-/
noncomputable section
open MeasureTheory ProbabilityTheory Filter Topology
namespace GibbsScan.Gaussian

theorem integrableExpSet_eq_univ {mu : Measure ℝ}
    (h : ∀ t : ℝ, Integrable (fun x : ℝ => Real.exp (t * x)) mu) :
    integrableExpSet id mu = Set.univ := by
  ext t
  simp only [Set.mem_univ, iff_true]
  exact h t

theorem measure_eq_of_moments {mu nu : Measure ℝ} [IsFiniteMeasure mu] [IsFiniteMeasure nu]
    (hm : ∀ t : ℝ, Integrable (fun x : ℝ => Real.exp (t * x)) mu)
    (hn : ∀ t : ℝ, Integrable (fun x : ℝ => Real.exp (t * x)) nu)
    (he : ∀ n : ℕ, (∫ x : ℝ, x ^ n ∂mu) = ∫ x : ℝ, x ^ n ∂nu) : mu = nu := by
  have ham : AnalyticOnNhd ℂ (complexMGF id mu) Set.univ := by
    intro z _
    apply analyticAt_complexMGF
    rw [integrableExpSet_eq_univ hm, interior_univ]
    trivial
  have han : AnalyticOnNhd ℂ (complexMGF id nu) Set.univ := by
    intro z _
    apply analyticAt_complexMGF
    rw [integrableExpSet_eq_univ hn, interior_univ]
    trivial
  have hm0 : (0 : ℂ).re ∈ interior (integrableExpSet id mu) := by
    rw [integrableExpSet_eq_univ hm, interior_univ]
    trivial
  have hn0 : (0 : ℂ).re ∈ interior (integrableExpSet id nu) := by
    rw [integrableExpSet_eq_univ hn, interior_univ]
    trivial
  have hd (n : ℕ) : iteratedDeriv n (complexMGF id mu) 0 =
      iteratedDeriv n (complexMGF id nu) 0 := by
    rw [iteratedDeriv_complexMGF hm0, iteratedDeriv_complexMGF hn0]
    simp only [id_eq, zero_mul, Complex.exp_zero, mul_one]
    norm_cast
    exact he n
  have hp := (ham 0 (Set.mem_univ _)).hasFPowerSeriesAt
  have hq := (han 0 (Set.mem_univ _)).hasFPowerSeriesAt
  have hseries : (fun n => (n.factorial : ℂ)⁻¹ • iteratedDeriv n (complexMGF id mu) 0) =
      (fun n => (n.factorial : ℂ)⁻¹ • iteratedDeriv n (complexMGF id nu) 0) := by
    funext n
    rw [hd]
  have hevent : complexMGF id mu =ᶠ[𝓝 (0 : ℂ)] complexMGF id nu := by
    filter_upwards [hp.eventually_hasSum_sub, hq.eventually_hasSum_sub] with z hzm hzn
    apply hzm.unique
    convert hzn using 1
    simp only [hd]
  exact Measure.ext_of_complexMGF_id_eq (ham.eq_of_eventuallyEq han hevent)

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/OUNorm.lean <==
import GibbsScan.Gaussian.PolynomialAction
import GibbsScan.Gaussian.DenseOrthogonal

/-! # Exact centered L² norm of Gaussian autoregression -/
noncomputable section
open MeasureTheory ProbabilityTheory InnerProductSpace
namespace GibbsScan.Gaussian

theorem monomialL2_zero : monomialL2 0 = oneL2 (mu := standard) := by
  apply Lp.ext
  filter_upwards [monomialL2_ae 0, Lp.coeFn_const (p := 2) (μ := standard) (c := (1 : ℝ))]
    with x hx hy
  simpa only [pow_zero, Function.const_apply, oneL2] using hx.trans hy.symm

theorem orthogonalPolynomial_zero : orthogonalPolynomial 0 = oneL2 (mu := standard) := by
  rw [orthogonalPolynomial, gramSchmidt_def]
  simp [monomialL2_zero]

theorem orthogonalPolynomial_average {n : ℕ} (hn : n ≠ 0) :
    (averagingProjection (mu := standard)).op (orthogonalPolynomial n) = 0 := by
  rw [averagingProjection_apply, ← oneL2_inner, ← orthogonalPolynomial_zero]
  have h : inner ℝ (orthogonalPolynomial 0) (orthogonalPolynomial n) = 0 :=
    gramSchmidt_orthogonal ℝ monomialL2 hn.symm
  rw [h, zero_smul]

theorem ou_centered_norm_le {rho : ℝ} (hr : |rho| < 1) :
    ‖ouOperator rho hr - (averagingProjection (mu := standard)).op‖ ≤ |rho| := by
  refine norm_le_of_dense_orthogonal orthogonalPolynomial
    (fun i j hij => gramSchmidt_orthogonal ℝ monomialL2 hij)
    (by
      change (Submodule.span ℝ (Set.range (gramSchmidt ℝ monomialL2))).topologicalClosure = ⊤
      rw [span_gramSchmidt]
      exact polynomial_dense)
    _ (fun n => if n = 0 then 0 else rho ^ n) ?_ (abs_nonneg rho) ?_
  · intro n
    by_cases hn : n = 0
    · subst n
      simp only [orthogonalPolynomial_zero, if_pos rfl, zero_smul,
        ContinuousLinearMap.sub_apply]
      rw [ouOperator, KernelL2.operator_one standard (ou rho) (ou_reversible hr).invariant]
      rw [averagingProjection_apply, ← oneL2_inner, real_inner_self_eq_norm_sq,
        oneL2_norm, one_pow, one_smul, sub_self]
      simp
    · simp only [if_neg hn, ContinuousLinearMap.sub_apply, ou_orthogonalPolynomial hr,
        orthogonalPolynomial_average hn, sub_zero]
  · intro n
    by_cases hn : n = 0
    · simp [hn]
    · simp only [if_neg hn, abs_pow]
      exact pow_le_of_le_one (abs_nonneg rho) hr.le hn

theorem monomialL2_one_mean : ∫ x, monomialL2 1 x ∂standard = 0 := by
  rw [integral_congr_ae (monomialL2_ae 1)]
  simp [standard]

theorem monomialL2_one_norm : ‖monomialL2 1‖ = 1 := by
  have h : ‖monomialL2 1‖ ^ 2 = 1 := by
    rw [KernelL2.norm_sq_integral]
    have he : (∫ x, monomialL2 1 x ^ 2 ∂standard) = ∫ x : ℝ, x ^ 2 ∂standard := by
      apply integral_congr_ae
      filter_upwards [monomialL2_ae 1] with x hx
      simp only [pow_one] at hx
      rw [hx]
    rw [he]
    have hv := variance_fun_id_gaussianReal (μ := 0) (v := 1)
    rw [variance_eq_integral (X := fun x : ℝ => x) measurable_id.aemeasurable] at hv
    simpa only [integral_id_gaussianReal, sub_zero, NNReal.coe_one, standard] using hv
  nlinarith [norm_nonneg (monomialL2 1)]

theorem ou_monomial_one {rho : ℝ} (hr : |rho| < 1) :
    ouOperator rho hr (monomialL2 1) = rho • monomialL2 1 := by
  apply Lp.ext
  have h := KernelL2.operator_toLp_ae standard (ou rho) (ou_reversible hr).invariant (monomial_memLp 1)
  filter_upwards [h, Lp.coeFn_smul rho (monomialL2 1), monomialL2_ae 1] with x hx hs hm
  change ouOperator rho hr (monomialL2 1) x = ∫ y : ℝ, y ^ 1 ∂ou rho x at hx
  simp only [pow_one, ou_apply, integral_id_gaussianReal] at hx
  simp only [pow_one] at hm
  simp only [Pi.smul_apply, smul_eq_mul, hm] at hs
  exact hx.trans hs.symm

/-- The complete one-dimensional norm identity, proved using polynomial density. -/
theorem ou_centered_norm {rho : ℝ} (hr : |rho| < 1) :
    ‖ouOperator rho hr - (averagingProjection (mu := standard)).op‖ = |rho| := by
  apply le_antisymm (ou_centered_norm_le hr)
  have h := (ouOperator rho hr - (averagingProjection (mu := standard)).op).le_opNorm (monomialL2 1)
  rw [ContinuousLinearMap.sub_apply, ou_monomial_one hr, averagingProjection_apply,
    monomialL2_one_mean, zero_smul, sub_zero, norm_smul, Real.norm_eq_abs,
    monomialL2_one_norm, mul_one, mul_one] at h
  exact h

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/OrnsteinUhlenbeck.lean <==
import GibbsScan.Gaussian.PolynomialDensity
import GibbsScan.KernelQuadratic

/-! # The actual one-dimensional Gaussian autoregression kernel -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal NNReal
namespace GibbsScan.Gaussian

def noiseVariance (rho : ℝ) : ℝ≥0 := (1 - rho ^ 2).toNNReal

def ou (rho : ℝ) : Kernel ℝ ℝ where
  toFun x := gaussianReal (rho * x) (noiseVariance rho)
  measurable' := measurable_gaussianReal.comp ((measurable_const.mul measurable_id).prodMk measurable_const)

instance (rho : ℝ) : IsMarkovKernel (ou rho) := ⟨fun x => inferInstanceAs
  (IsProbabilityMeasure (gaussianReal (rho * x) (noiseVariance rho)))⟩

@[simp] theorem ou_apply (rho x : ℝ) : ou rho x = gaussianReal (rho * x) (noiseVariance rho) := rfl

theorem noiseVariance_pos {rho : ℝ} (hr : |rho| < 1) : 0 < noiseVariance rho := by
  apply Real.toNNReal_pos.mpr
  have h := (sq_lt_sq₀ (abs_nonneg rho) (by norm_num : (0 : ℝ) ≤ 1)).mpr hr
  simp only [sq_abs, one_pow] at h
  linarith

theorem noiseVariance_coe {rho : ℝ} (hr : |rho| < 1) :
    (noiseVariance rho : ℝ) = 1 - rho ^ 2 := by
  have h := (sq_lt_sq₀ (abs_nonneg rho) (by norm_num : (0 : ℝ) ≤ 1)).mpr hr
  simp only [sq_abs, one_pow] at h
  exact Real.coe_toNNReal _ (by linarith)

theorem ou_density_balance {rho : ℝ} (hr : |rho| < 1) (x y : ℝ) :
    gaussianPDF 0 1 x * gaussianPDF (rho * x) (noiseVariance rho) y =
      gaussianPDF 0 1 y * gaussianPDF (rho * y) (noiseVariance rho) x := by
  have hv : (noiseVariance rho : ℝ) ≠ 0 := by exact_mod_cast (noiseVariance_pos hr).ne'
  have hexp : -(x ^ 2) / 2 - (y - rho * x) ^ 2 / (2 * (noiseVariance rho : ℝ)) =
      -(y ^ 2) / 2 - (x - rho * y) ^ 2 / (2 * (noiseVariance rho : ℝ)) := by
    field_simp
    rw [noiseVariance_coe hr]
    ring
  simp only [gaussianPDF_def, ← ENNReal.ofReal_mul (gaussianPDFReal_nonneg _ _ _)]
  congr 1
  simp only [gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero]
  calc
    _ = (Real.sqrt (2 * Real.pi))⁻¹ * (Real.sqrt (2 * Real.pi * (noiseVariance rho : ℝ)))⁻¹ *
        Real.exp (-(x ^ 2) / 2 - (y - rho * x) ^ 2 / (2 * (noiseVariance rho : ℝ))) := by
      simp only [sub_eq_add_neg, Real.exp_add, neg_div]
      ring
    _ = (Real.sqrt (2 * Real.pi))⁻¹ * (Real.sqrt (2 * Real.pi * (noiseVariance rho : ℝ)))⁻¹ *
        Real.exp (-(y ^ 2) / 2 - (x - rho * y) ^ 2 / (2 * (noiseVariance rho : ℝ))) := by rw [hexp]
    _ = _ := by simp only [sub_eq_add_neg, Real.exp_add, neg_div]; ring

theorem ou_flow {rho : ℝ} (hr : |rho| < 1) {s t : Set ℝ}
    (hs : MeasurableSet s) (ht : MeasurableSet t) :
    (∫⁻ x in s, ou rho x t ∂standard) =
      ∫⁻ x in s, ∫⁻ y in t, gaussianPDF 0 1 x * gaussianPDF (rho * x) (noiseVariance rho) y := by
  rw [standard, gaussianReal_of_var_ne_zero 0 (by norm_num : (1 : ℝ≥0) ≠ 0),
    setLIntegral_withDensity_eq_setLIntegral_mul volume (measurable_gaussianPDF 0 1)
      ((ou rho).measurable_coe ht) hs]
  apply lintegral_congr_ae
  apply Filter.Eventually.of_forall
  intro x
  simp only [Pi.mul_apply, ou_apply, gaussianReal_of_var_ne_zero _ (noiseVariance_pos hr).ne',
    withDensity_apply _ ht]
  exact (lintegral_const_mul _ (measurable_gaussianPDF _ _)).symm

theorem ou_reversible {rho : ℝ} (hr : |rho| < 1) : (ou rho).IsReversible standard := by
  intro s t hs ht
  rw [ou_flow hr hs ht, ou_flow hr ht hs]
  have hm : Measurable (fun z : ℝ × ℝ =>
      gaussianPDF 0 1 z.1 * gaussianPDF (rho * z.1) (noiseVariance rho) z.2) := by fun_prop
  rw [lintegral_lintegral_swap hm.aemeasurable]
  apply lintegral_congr_ae
  apply Filter.Eventually.of_forall
  intro y
  apply lintegral_congr_ae
  apply Filter.Eventually.of_forall
  intro x
  exact ou_density_balance hr x y

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/OrthogonalSplit.lean <==
import GibbsScan.Gaussian.OUNorm
import Mathlib.Probability.Distributions.Gaussian.HasGaussianLaw.Independence
import Mathlib.Probability.Distributions.Gaussian.Multivariate

/-! # Independent Gaussian residuals along a unit direction -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProduct
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]
variable (u : H) (hu : ‖u‖ = 1)

def residualSpace : Submodule ℝ H := (innerSL ℝ u).ker

theorem residual_inner (y : residualSpace u) : inner ℝ u (y : H) = 0 := y.property

def residualProjection : H →L[ℝ] residualSpace u :=
  LinearMap.toContinuousLinearMap
    { toFun := fun x => ⟨x - inner ℝ u x • u, by
        change inner ℝ u (x - inner ℝ u x • u) = 0
        simp [inner_sub_right, inner_smul_right, real_inner_self_eq_norm_sq, hu]⟩
      map_add' := by intro x y; ext; simp [inner_add_right, add_smul]; abel
      map_smul' := by intro r x; ext; simp [inner_smul_right, smul_sub, smul_smul, mul_comm] }

theorem residualProjection_inner (y : residualSpace u) (x : H) :
    inner ℝ y (residualProjection u hu x) = inner ℝ (y : H) x := by
  change inner ℝ (y : H) (x - inner ℝ u x • u) = _
  rw [inner_sub_right, real_inner_smul_right, real_inner_comm u (y : H), residual_inner]
  simp

theorem residualProjection_adjoint (y : residualSpace u) :
    ((residualProjection u hu)†) y = (y : H) := by
  apply ext_inner_right ℝ
  intro x
  rw [ContinuousLinearMap.adjoint_inner_left, residualProjection_inner]

def orthogonalSplit : H ≃L[ℝ] residualSpace u × ℝ :=
  LinearEquiv.toContinuousLinearEquiv
    { toFun := fun x => (residualProjection u hu x, inner ℝ u x)
      invFun := fun z => (z.1 : H) + z.2 • u
      left_inv := by intro x; dsimp [residualProjection]; abel
      right_inv := by
        intro z
        have hi : inner ℝ u ((z.1 : H) + z.2 • u) = z.2 := by
          simp [inner_add_right, inner_smul_right, residual_inner, real_inner_self_eq_norm_sq, hu]
        apply Prod.ext
        · apply Subtype.ext
          change (z.1 : H) + z.2 • u - inner ℝ u ((z.1 : H) + z.2 • u) • u = _
          rw [hi]; abel
        · exact hi
      map_add' := by intros; simp [inner_add_right]
      map_smul' := by intros; simp [inner_smul_right] }

theorem residualProjection_stdGaussian :
    (stdGaussian H).map (residualProjection u hu) = stdGaussian (residualSpace u) := by
  apply IsGaussian.ext
  · simp only [id_eq]
    rw [(residualProjection u hu).integral_id_map IsGaussian.integrable_id]
    simp
  · ext x y
    rw [covarianceBilin_map IsGaussian.memLp_two_id, covarianceBilin_stdGaussian,
      covarianceBilin_stdGaussian, residualProjection_adjoint, residualProjection_adjoint]
    rfl

include hu in
theorem unit_inner_stdGaussian : (stdGaussian H).map (innerSL ℝ u) = standard := by
  rw [IsGaussian.map_eq_gaussianReal, integral_strongDual_stdGaussian,
    variance_dual_stdGaussian, innerSL_apply_norm, hu]
  norm_num [standard]

theorem orthogonalSplit_stdGaussian :
    (stdGaussian H).map (orthogonalSplit u hu) =
      (stdGaussian (residualSpace u)).prod standard := by
  have hg : HasGaussianLaw (fun x : H => (residualProjection u hu x, inner ℝ u x))
      (stdGaussian H) :=
    IsGaussian.hasGaussianLaw_id.map_fun (orthogonalSplit u hu).toContinuousLinearMap
  have hind := hg.indepFun_of_covariance_inner (fun x y => by
    simp only [residualProjection_inner]
    have hy : (fun w : H => inner ℝ y (inner ℝ u w)) =
        (fun w : H => inner ℝ (y • u) w) := by
      ext w; simp [real_inner_smul_left, mul_comm]
    rw [hy, ← covarianceBilin_apply_eq_cov IsGaussian.memLp_two_id,
      covarianceBilin_stdGaussian]
    change inner ℝ (x : H) (y • u) = 0
    rw [real_inner_smul_right, real_inner_comm u (x : H), residual_inner, mul_zero])
  exact (hind.map_prod_eq_prod_map_map (by fun_prop) (by fun_prop)).trans
    (by
      rw [residualProjection_stdGaussian u hu]
      change (stdGaussian (residualSpace u)).prod ((stdGaussian H).map (innerSL ℝ u)) = _
      rw [unit_inner_stdGaussian u hu])

def orthogonalSplitMeasurable : H ≃ᵐ residualSpace u × ℝ :=
  (orthogonalSplit u hu).toHomeomorph.toMeasurableEquiv

theorem orthogonalSplit_preserving :
    MeasurePreserving (orthogonalSplitMeasurable u hu) (stdGaussian H)
      ((stdGaussian (residualSpace u)).prod standard) :=
  ⟨(orthogonalSplitMeasurable u hu).measurable, orthogonalSplit_stdGaussian u hu⟩

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/OrthogonalTriangular.lean <==
import GibbsScan.Operator
import Mathlib.Analysis.InnerProductSpace.GramSchmidtOrtho

/-! # Symmetric triangular operators are diagonal after orthogonalization -/
noncomputable section
open InnerProductSpace
open scoped BigOperators
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

def degreeFlag (v : ℕ → H) (n : ℕ) : Submodule ℝ H :=
  Submodule.span ℝ (v '' Set.Iio n)

theorem degreeFlag_mono (v : ℕ → H) {n m : ℕ} (hn : n ≤ m) : degreeFlag v n ≤ degreeFlag v m :=
  Submodule.span_mono (Set.image_mono (Set.Iio_subset_Iio hn))

theorem gramSchmidt_sub_mem (v : ℕ → H) (n : ℕ) :
    gramSchmidt ℝ v n - v n ∈ degreeFlag v n := by
  rw [degreeFlag, ← span_gramSchmidt_Iio ℝ v n, gramSchmidt_def'' ℝ v n]
  rw [sub_add_eq_sub_sub, sub_self, zero_sub]
  apply Submodule.neg_mem
  apply Submodule.sum_mem
  intro i hi
  exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, by simpa using hi, rfl⟩)

theorem gramSchmidt_orthogonal_flag (v : ℕ → H) (n : ℕ) :
    gramSchmidt ℝ v n ∈ (degreeFlag v n)ᗮ := by
  apply (Submodule.mem_orthogonal' _ _).mpr
  intro x hx
  induction hx using Submodule.span_induction with
  | mem x hx =>
    obtain ⟨i, hi, rfl⟩ := hx
    exact gramSchmidt_inv_triangular ℝ v hi
  | zero => simp
  | add x y hx hy ihx ihy => simp [inner_add_right, ihx, ihy]
  | smul r x hx ih => simp [inner_smul_right, ih]

theorem triangular_preserves_flag (v : ℕ → H) (A : H →L[ℝ] H) (e : ℕ → ℝ)
    (ht : ∀ n, A (v n) - e n • v n ∈ degreeFlag v n) (n : ℕ)
    (x : H) (hx : x ∈ degreeFlag v n) : A x ∈ degreeFlag v n := by
  induction hx using Submodule.span_induction with
  | mem x hx =>
    obtain ⟨i, hi, rfl⟩ := hx
    have ht' := degreeFlag_mono v (Nat.le_of_lt hi) (ht i)
    have hv : v i ∈ degreeFlag v n := Submodule.subset_span ⟨i, hi, rfl⟩
    have h := (degreeFlag v n).add_mem ht' ((degreeFlag v n).smul_mem (e i) hv)
    simpa only [sub_add_cancel] using h
  | zero => simpa using (degreeFlag v n).zero_mem
  | add x y hx hy ihx ihy => simpa only [map_add] using (degreeFlag v n).add_mem ihx ihy
  | smul r x hx ih => simpa only [map_smul] using (degreeFlag v n).smul_mem r ih

/-- No independence assumption on the original vectors is needed. -/
theorem gramSchmidt_eigenvectors (v : ℕ → H) (A : H →L[ℝ] H) (hs : A.IsSymmetric)
    (e : ℕ → ℝ) (ht : ∀ n, A (v n) - e n • v n ∈ degreeFlag v n) (n : ℕ) :
    A (gramSchmidt ℝ v n) = e n • gramSchmidt ℝ v n := by
  let g := gramSchmidt ℝ v n
  have hdiff : A g - e n • g ∈ degreeFlag v n := by
    have hgv := gramSchmidt_sub_mem v n
    have h := (degreeFlag v n).add_mem (ht n)
      ((degreeFlag v n).sub_mem (triangular_preserves_flag v A e ht n _ hgv)
        ((degreeFlag v n).smul_mem (e n) hgv))
    convert h using 1
    simp only [map_sub, smul_sub]
    dsimp [g]
    abel
  have hg : g ∈ (degreeFlag v n)ᗮ := gramSchmidt_orthogonal_flag v n
  have hAg : A g ∈ (degreeFlag v n)ᗮ := by
    apply (Submodule.mem_orthogonal' _ _).mpr
    intro x hx
    exact (hs g x).trans
      (Submodule.inner_left_of_mem_orthogonal (triangular_preserves_flag v A e ht n x hx) hg)
  have hboth := (degreeFlag v n)ᗮ.sub_mem hAg ((degreeFlag v n)ᗮ.smul_mem (e n) hg)
  exact sub_eq_zero.mp (inner_self_eq_zero.mp (Submodule.inner_right_of_mem_orthogonal hdiff hboth))

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/PolynomialAction.lean <==
import GibbsScan.Gaussian.OrnsteinUhlenbeck
import GibbsScan.Gaussian.OrthogonalTriangular

/-! # Polynomial action of the Gaussian autoregression -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped BigOperators NNReal
namespace GibbsScan.Gaussian

def noiseMoment (rho : ℝ) (n : ℕ) : ℝ := ∫ y : ℝ, y ^ n ∂gaussianReal 0 (noiseVariance rho)

def polynomialCoefficient (rho : ℝ) (n k : ℕ) : ℝ :=
  (n.choose k : ℝ) * rho ^ k * noiseMoment rho (n - k)

theorem polynomialCoefficient_top (rho : ℝ) (n : ℕ) : polynomialCoefficient rho n n = rho ^ n := by
  simp [polynomialCoefficient, noiseMoment]

theorem ou_monomial_integral (rho x : ℝ) (n : ℕ) :
    (∫ y : ℝ, y ^ n ∂ou rho x) =
      ∑ k ∈ Finset.range (n + 1), polynomialCoefficient rho n k * x ^ k := by
  have hm : gaussianReal (rho * x) (noiseVariance rho) =
      (gaussianReal 0 (noiseVariance rho)).map (fun y => rho * x + y) := by
    rw [gaussianReal_map_const_add, zero_add]
  rw [ou_apply, hm, integral_map (by fun_prop) (by fun_prop)]
  simp only [add_pow]
  rw [integral_finset_sum]
  · apply Finset.sum_congr rfl
    intro k hk
    rw [integral_mul_const, integral_const_mul]
    unfold polynomialCoefficient noiseMoment
    rw [mul_pow]
    ring
  · intro k hk
    exact ((integrable_pow_of_mem_interior_integrableExpSet
      (μ := gaussianReal 0 (noiseVariance rho)) (X := id) (by simp) (n - k)).const_mul _).mul_const _

def ouOperator (rho : ℝ) (hr : |rho| < 1) : Lp ℝ 2 standard →L[ℝ] Lp ℝ 2 standard :=
  KernelL2.operator standard (ou rho) (ou_reversible hr).invariant

theorem monomial_combination_ae (c : ℕ → ℝ) (s : Finset ℕ) :
    (∑ k ∈ s, c k • monomialL2 k : Lp ℝ 2 standard) =ᵐ[standard]
      fun x : ℝ => ∑ k ∈ s, c k * x ^ k := by
  have hs (k : ℕ) : (c k • monomialL2 k : Lp ℝ 2 standard) =ᵐ[standard]
      fun x : ℝ => c k * x ^ k := by
    filter_upwards [Lp.coeFn_smul (c k) (monomialL2 k), monomialL2_ae k] with x hx hm
    simpa only [Pi.smul_apply, smul_eq_mul, hm] using hx
  filter_upwards [Lp.coeFn_fun_finsetSum s (fun k => c k • monomialL2 k),
    ae_all_iff.mpr hs] with x hx hh
  rw [hx]
  exact Finset.sum_congr rfl (fun k _ => hh k)

theorem ouOperator_monomial {rho : ℝ} (hr : |rho| < 1) (n : ℕ) :
    ouOperator rho hr (monomialL2 n) =
      ∑ k ∈ Finset.range (n + 1), polynomialCoefficient rho n k • monomialL2 k := by
  apply Lp.ext
  have h := KernelL2.operator_toLp_ae standard (ou rho) (ou_reversible hr).invariant (monomial_memLp n)
  filter_upwards [h, monomial_combination_ae (polynomialCoefficient rho n) (Finset.range (n + 1))]
    with x hx hy
  exact hx.trans ((ou_monomial_integral rho x n).trans hy.symm)

theorem ouOperator_triangular {rho : ℝ} (hr : |rho| < 1) (n : ℕ) :
    ouOperator rho hr (monomialL2 n) - rho ^ n • monomialL2 n ∈ degreeFlag monomialL2 n := by
  rw [ouOperator_monomial hr, Finset.sum_range_succ, polynomialCoefficient_top, add_sub_cancel_right]
  apply Submodule.sum_mem
  intro k hk
  apply Submodule.smul_mem
  exact Submodule.subset_span ⟨k, by simpa using hk, rfl⟩

def orthogonalPolynomial (n : ℕ) : Lp ℝ 2 standard :=
  InnerProductSpace.gramSchmidt ℝ monomialL2 n

theorem ou_orthogonalPolynomial {rho : ℝ} (hr : |rho| < 1) (n : ℕ) :
    ouOperator rho hr (orthogonalPolynomial n) = rho ^ n • orthogonalPolynomial n := by
  exact gramSchmidt_eigenvectors monomialL2 (ouOperator rho hr)
    (KernelL2.reversible_symmetric standard (ou rho) (ou_reversible hr) (ou_reversible hr).invariant)
    (fun n => rho ^ n) (ouOperator_triangular hr) n

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/PolynomialDensity.lean <==
import GibbsScan.Gaussian.MomentDeterminate
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.AEEqOfLIntegral
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule

/-! # Completeness of one-dimensional Gaussian polynomials -/
noncomputable section
open MeasureTheory ProbabilityTheory Filter Topology
namespace GibbsScan.Gaussian

theorem ae_zero_of_polynomial_moments {mu : Measure ℝ} [IsProbabilityMeasure mu]
    {f : ℝ → ℝ} (hf : MemLp f 2 mu)
    (hpow : ∀ n : ℕ, MemLp (fun x : ℝ => x ^ n) 2 mu)
    (hexp : ∀ t : ℝ, MemLp (fun x : ℝ => Real.exp (t * x)) 2 mu)
    (he : ∀ n : ℕ, (∫ x : ℝ, f x * x ^ n ∂mu) = 0) : f =ᵐ[mu] 0 := by
  let p : ℝ → ℝ := fun x => max (f x) 0
  let q : ℝ → ℝ := fun x => max (-f x) 0
  have hp : MemLp p 2 mu := hf.pos_part
  have hq : MemLp q 2 mu := hf.neg_part
  have hp0 : ∀ x, 0 ≤ p x := fun x => le_max_right _ _
  have hq0 : ∀ x, 0 ≤ q x := fun x => le_max_right _ _
  have hpm := hp.aestronglyMeasurable.aemeasurable.ennreal_ofReal
  have hqm := hq.aestronglyMeasurable.aemeasurable.ennreal_ofReal
  let mup := mu.withDensity (fun x => ENNReal.ofReal (p x))
  let mun := mu.withDensity (fun x => ENNReal.ofReal (q x))
  letI : IsFiniteMeasure mup := isFiniteMeasure_withDensity_ofReal (hp.integrable (by norm_num)).2
  letI : IsFiniteMeasure mun := isFiniteMeasure_withDensity_ofReal (hq.integrable (by norm_num)).2
  have hpi (g : ℝ → ℝ) : (∫ x, g x ∂mup) = ∫ x, p x * g x ∂mu := by
    dsimp [mup]
    rw [integral_withDensity_eq_integral_toReal_smul₀ hpm (by simp)]
    simp only [ENNReal.toReal_ofReal (hp0 _), smul_eq_mul]
  have hqi (g : ℝ → ℝ) : (∫ x, g x ∂mun) = ∫ x, q x * g x ∂mu := by
    dsimp [mun]
    rw [integral_withDensity_eq_integral_toReal_smul₀ hqm (by simp)]
    simp only [ENNReal.toReal_ofReal (hq0 _), smul_eq_mul]
  have hmeasure : mup = mun := by
    apply measure_eq_of_moments
    · intro t
      dsimp [mup]
      rw [integrable_withDensity_iff_integrable_smul₀' hpm (by simp)]
      simpa only [ENNReal.toReal_ofReal (hp0 _), smul_eq_mul, Pi.mul_def] using hp.integrable_mul (hexp t)
    · intro t
      dsimp [mun]
      rw [integrable_withDensity_iff_integrable_smul₀' hqm (by simp)]
      simpa only [ENNReal.toReal_ofReal (hq0 _), smul_eq_mul, Pi.mul_def] using hq.integrable_mul (hexp t)
    · intro n
      rw [hpi, hqi]
      have hsub : (∫ x, p x * x ^ n ∂mu) - (∫ x, q x * x ^ n ∂mu) = 0 := by
        rw [← integral_sub (f := fun x => p x * x ^ n) (g := fun x => q x * x ^ n)
          (hp.integrable_mul (hpow n)) (hq.integrable_mul (hpow n))]
        convert he n using 1
        congr 1
        funext x
        dsimp [p, q]
        rw [← sub_mul]
        congr 1
        by_cases hx : 0 ≤ f x
        · simp [max_eq_left hx, max_eq_right (by linarith : -f x ≤ 0)]
        · simp [max_eq_right (le_of_not_ge hx), max_eq_left (by linarith : 0 ≤ -f x)]
      linarith
  have heq := (withDensity_eq_iff_of_sigmaFinite hpm hqm).mp hmeasure
  filter_upwards [heq] with x hx
  have h := congrArg ENNReal.toReal hx
  simp only [ENNReal.toReal_ofReal (hp0 _), ENNReal.toReal_ofReal (hq0 _)] at h
  have hid : p x - q x = f x := by
    dsimp [p, q]
    by_cases hx : 0 ≤ f x
    · simp [max_eq_left hx, max_eq_right (by linarith : -f x ≤ 0)]
    · simp [max_eq_right (le_of_not_ge hx), max_eq_left (by linarith : 0 ≤ -f x)]
  change f x = 0
  linarith

def standard : Measure ℝ := gaussianReal 0 1
instance : IsProbabilityMeasure standard := inferInstanceAs (IsProbabilityMeasure (gaussianReal 0 1))

theorem monomial_memLp (n : ℕ) : MemLp (fun x : ℝ => x ^ n) 2 standard := by
  apply (memLp_two_iff_integrable_sq (by fun_prop)).mpr
  simpa only [← pow_mul, id_eq, standard] using
    (integrable_pow_of_mem_interior_integrableExpSet
      (μ := gaussianReal 0 1) (X := id) (by simp) (n * 2))

theorem exponential_memLp (t : ℝ) : MemLp (fun x : ℝ => Real.exp (t * x)) 2 standard := by
  apply (memLp_two_iff_integrable_sq (by fun_prop)).mpr
  have he : (fun x : ℝ => Real.exp (t * x) ^ 2) = fun x => Real.exp ((2 * t) * x) := by
    funext x
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  rw [he]
  exact integrable_exp_mul_gaussianReal _

theorem gaussian_ae_zero_of_moments {f : ℝ → ℝ} (hf : MemLp f 2 standard)
    (he : ∀ n : ℕ, (∫ x : ℝ, f x * x ^ n ∂standard) = 0) : f =ᵐ[standard] 0 :=
  ae_zero_of_polynomial_moments hf monomial_memLp exponential_memLp he

def monomialL2 (n : ℕ) : Lp ℝ 2 standard := (monomial_memLp n).toLp (fun x => x ^ n)

theorem monomialL2_ae (n : ℕ) : monomialL2 n =ᵐ[standard] fun x : ℝ => x ^ n :=
  MemLp.coeFn_toLp _

theorem polynomial_dense :
    (Submodule.span ℝ (Set.range monomialL2)).topologicalClosure = ⊤ := by
  rw [Submodule.topologicalClosure_eq_top_iff, Submodule.eq_bot_iff]
  intro f hf
  apply Lp.ext
  have he : (f : ℝ → ℝ) =ᵐ[standard] 0 := by
    apply gaussian_ae_zero_of_moments (Lp.memLp f)
    intro n
    have h := (Submodule.mem_orthogonal _ _).mp hf (monomialL2 n)
      (Submodule.subset_span (Set.mem_range_self n))
    rw [L2.inner_def] at h
    calc
      _ = ∫ x, inner ℝ (monomialL2 n x) (f x) ∂standard := by
        apply integral_congr_ae
        filter_upwards [monomialL2_ae n] with x hx
        simp [hx, mul_comm]
      _ = 0 := h
  exact he.trans (Lp.coeFn_zero ℝ 2 standard).symm

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/Precision.lean <==
import GibbsScan.SpectralLimits
import Mathlib.Analysis.Matrix.PosDef
import Mathlib.Probability.Distributions.Gaussian.Multivariate

/-! # The tridiagonal Gaussian precision matrix

Equation (18), its exact least eigenvalue, and its dimension asymptotics.
-/
noncomputable section
open Matrix MeasureTheory ProbabilityTheory
open Filter Topology
open scoped BigOperators
namespace GibbsScan.Gaussian

def adjacency (d : ℕ) : Matrix (Fin d) (Fin d) ℝ :=
  Matrix.of (fun i j => Tridiagonal.weight i j)

def precision (d : ℕ) : Matrix (Fin d) (Fin d) ℝ :=
  (1 : Matrix (Fin d) (Fin d) ℝ) - (1 / 2 : ℝ) • adjacency d

def epsilon (d : ℕ) : ℝ := 1 - Real.cos (Tridiagonal.angle d)

theorem epsilon_eq (d : ℕ) : epsilon d = Tridiagonal.eigenvalue d / 2 := by
  unfold epsilon Tridiagonal.eigenvalue
  ring

theorem epsilon_pos (d : ℕ) : 0 < epsilon d := by
  rw [epsilon_eq]
  exact div_pos (Tridiagonal.eigenvalue_pos d) (by norm_num)

theorem precision_hermitian (d : ℕ) : (precision d).IsHermitian := by
  ext i j
  simp [precision, adjacency, Matrix.conjTranspose_apply, Matrix.one_apply, Tridiagonal.weight_symm, eq_comm]

theorem precision_mulVec (d : ℕ) (v : Fin d → ℝ) (i : Fin d) :
    (precision d *ᵥ v) i = v i - (Tridiagonal.leftValue v i + Tridiagonal.rightValue v i) / 2 := by
  rw [precision, Matrix.sub_mulVec, Matrix.one_mulVec, Matrix.smul_mulVec]
  change v i - (1 / 2 : ℝ) * (∑ j, Tridiagonal.weight i j * v j) = _
  rw [Tridiagonal.row_action]
  ring

theorem precision_quadratic (d : ℕ) (v : Fin d → ℝ) :
    v ⬝ᵥ (precision d *ᵥ v) =
      (2 * (∑ i, v i ^ 2) - ∑ i, ∑ j, Tridiagonal.weight i j * v i * v j) / 2 := by
  rw [precision, Matrix.sub_mulVec, Matrix.one_mulVec, Matrix.smul_mulVec]
  simp only [dotProduct, Pi.sub_apply, Pi.smul_apply, smul_eq_mul, Matrix.mulVec,
    adjacency, Matrix.of_apply]
  simp only [mul_sub, Finset.sum_sub_distrib]
  have he : (∑ i, v i * ((1 / 2 : ℝ) * ∑ j, Tridiagonal.weight i j * v j)) =
      (∑ i, ∑ j, Tridiagonal.weight i j * v i * v j) / 2 := by
    rw [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro i _
    rw [Finset.mul_sum, Finset.mul_sum, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro j _
    ring
  rw [he]
  simp only [← sq]
  ring

theorem precision_lower_bound (d : ℕ) (v : Fin d → ℝ) :
    epsilon d * (∑ i, v i ^ 2) ≤ v ⬝ᵥ (precision d *ᵥ v) := by
  rw [precision_quadratic, epsilon_eq]
  have h := Tridiagonal.sharp_lower_bound d v
  linarith

theorem precision_posDef (d : ℕ) : (precision d).PosDef := by
  rw [Matrix.posDef_iff_dotProduct_mulVec]
  refine ⟨precision_hermitian d, ?_⟩
  intro v hv
  have hv' : ∃ i, v i ≠ 0 := by
    by_contra! hn
    apply hv
    funext i
    exact hn i
  obtain ⟨i, hi⟩ := hv'
  have hsum : 0 < ∑ j, v j ^ 2 :=
    Finset.sum_pos' (fun j _ => sq_nonneg (v j)) ⟨i, Finset.mem_univ _, sq_pos_of_ne_zero hi⟩
  simpa only [star_trivial] using
    (mul_pos (epsilon_pos d) hsum).trans_le (precision_lower_bound d v)

theorem precision_sine_eigenvector (d : ℕ) :
    precision d *ᵥ Tridiagonal.sineMode d = epsilon d • Tridiagonal.sineMode d := by
  funext i
  rw [precision_mulVec, ← Tridiagonal.row_action, Tridiagonal.sine_eigen_equation, epsilon_eq]
  simp only [Pi.smul_apply, smul_eq_mul]
  ring

theorem epsilon_tendsto : Tendsto epsilon atTop (𝓝 0) := by
  change Tendsto (fun d => epsilon d) atTop (𝓝 0)
  simpa only [epsilon_eq, zero_div] using Tridiagonal.eigenvalue_tendsto.div_const 2

theorem epsilon_scaled_tendsto :
    Tendsto (fun d : ℕ => (d : ℝ) ^ 2 * epsilon d) atTop (𝓝 (Real.pi ^ 2 / 2)) := by
  simpa only [epsilon_eq, mul_div_assoc] using Tridiagonal.eigenvalue_scaled_tendsto.div_const 2

/-- The target distribution used in Propositions 3.3 and 4.3. -/
def target (d : ℕ) : Measure (EuclideanSpace ℝ (Fin d)) :=
  multivariateGaussian 0 (precision d)⁻¹

instance target_probability (d : ℕ) : IsProbabilityMeasure (target d) := by
  unfold target
  infer_instance

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ProductOU.lean <==
import GibbsScan.Gaussian.OUNorm
import GibbsScan.ProductContraction
import Mathlib.MeasureTheory.Constructions.Pi

/-! # Simultaneous independent Gaussian autoregressions in arbitrary dimension -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian

def productStandard (d : ℕ) : Measure (Fin d → ℝ) := Measure.pi (fun _ => standard)
instance (d : ℕ) : IsProbabilityMeasure (productStandard d) := by
  unfold productStandard; infer_instance

def productSplit (d : ℕ) : (Fin (d + 1) → ℝ) ≃ᵐ ℝ × (Fin d → ℝ) :=
  MeasurableEquiv.piFinSuccAbove (fun _ => ℝ) 0

theorem productSplit_preserving (d : ℕ) :
    MeasurePreserving (productSplit d) (productStandard (d + 1)) (standard.prod (productStandard d)) :=
  measurePreserving_piFinSuccAbove (fun _ => standard) 0

def productOU : (d : ℕ) → ℝ → Kernel (Fin d → ℝ) (Fin d → ℝ)
  | 0, _ => Kernel.const _ (productStandard 0)
  | d + 1, rho => pullbackKernel (productSplit d) (ou rho ∥ₖ productOU d rho)

instance (d : ℕ) (rho : ℝ) : IsMarkovKernel (productOU d rho) := by
  induction d with
  | zero => dsimp [productOU]; infer_instance
  | succ d ih => dsimp [productOU]; infer_instance

theorem productOU_invariant (d : ℕ) {rho : ℝ} (hr : |rho| < 1) :
    (productOU d rho).Invariant (productStandard d) := by
  induction d with
  | zero => exact constantKernel_invariant _
  | succ d ih =>
    exact pullbackKernel_invariant _ _ (productSplit d) (productSplit_preserving d) _
      (parallel_invariant _ _ _ _ (ou_reversible hr).invariant ih)

theorem productOU_norm (d : ℕ) {rho : ℝ} (hr : |rho| < 1) :
    ‖KernelL2.operator (productStandard d) (productOU d rho) (productOU_invariant d hr) -
      (averagingProjection (mu := productStandard d)).op‖ ≤ |rho| := by
  induction d with
  | zero =>
    change ‖KernelL2.operator _ (Kernel.const _ _) _ - (averagingProjection (mu := productStandard 0)).op‖ ≤ _
    rw [constantKernel_operator, sub_self, norm_zero]
    exact abs_nonneg rho
  | succ d ih =>
    let T := pullbackL2 (productStandard (d + 1)) (standard.prod (productStandard d))
      (productSplit d) (productSplit_preserving d)
    change ‖KernelL2.operator _ (pullbackKernel (productSplit d) (ou rho ∥ₖ productOU d rho)) _ - _‖ ≤ _
    rw [pullbackKernel_operator _ _ (productSplit d) (productSplit_preserving d) _
      (parallel_invariant _ _ _ _ (ou_reversible hr).invariant (productOU_invariant d hr)),
      ← transport_averaging _ _ (productSplit d) (productSplit_preserving d),
      ← transport_sub, transport_norm]
    exact parallel_centered_norm _ _ _ _ (ou_reversible hr).invariant (productOU_invariant d hr)
      (abs_nonneg rho) (ou_centered_norm hr).le ih

theorem productOU_apply (d : ℕ) (rho : ℝ) (x : Fin d → ℝ) :
    productOU d rho x = Measure.pi (fun i => gaussianReal (rho * x i) (noiseVariance rho)) := by
  induction d with
  | zero =>
    change productStandard 0 = _
    unfold productStandard
    congr 1
    funext i
    exact Fin.elim0 i
  | succ d ih =>
    rw [productOU, pullbackKernel_apply, Kernel.parallelComp_apply, ih]
    have hp := (measurePreserving_piFinSuccAbove
      (fun i : Fin (d + 1) => gaussianReal (rho * x i) (noiseVariance rho)) 0).symm.map_eq
    exact hp

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/RandomBound.lean <==
import GibbsScan.Gaussian.SweepNorm

/-! # The first-chaos random-scan eigenvector and equation (53) -/
noncomputable section
open MeasureTheory ProbabilityTheory Matrix
namespace GibbsScan.Gaussian

theorem space_sum_apply {d : ℕ} {ι : Type*} (s : Finset ι) (f : ι → Space d) (i : Fin d) :
    (∑ j ∈ s, f j) i = ∑ j ∈ s, f j i := by
  change embedding d (∑ j ∈ s, f j) i = _
  rw [map_sum]
  simp

theorem randomCoefficient_sine {d : ℕ} (hd : 0 < d) (lam : ℝ) :
    randomScan (coordinateSequence d lam) d (sineVector d) =
      (1 - (1 + lam) * epsilon d / d) • sineVector d := by
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  rw [randomScan_apply]
  apply Space.ext
  funext i
  change (d : ℝ)⁻¹ * (∑ j ∈ Finset.range d, coordinateSequence d lam j (sineVector d)) i =
    (1 - (1 + lam) * epsilon d / d) * Tridiagonal.sineMode d i
  rw [space_sum_apply]
  have hs : (∑ j ∈ Finset.range d, coordinateSequence d lam j (sineVector d) i) =
      ∑ j ∈ Finset.range d, (Tridiagonal.sineMode d i -
        if i.val = j then (1 + lam) * epsilon d * Tridiagonal.sineMode d i else 0) := by
    apply Finset.sum_congr rfl
    intro j hj
    rw [coordinateSequence_apply_of_lt (Finset.mem_range.mp hj)]
    change Tridiagonal.sineMode d i - (if i.val = j then
      (1 + lam) * (precision d *ᵥ Tridiagonal.sineMode d) ⟨j, Finset.mem_range.mp hj⟩ else 0) = _
    rw [precision_sine_eigenvector]
    split_ifs with hij
    · subst j
      simp only [Pi.smul_apply, smul_eq_mul]
      ring
    · rfl
  rw [hs, Finset.sum_sub_distrib]
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul, Finset.sum_ite_eq, Finset.mem_range,
    i.isLt, if_true]
  field_simp

def weightedScanOperator (d : ℕ) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) (j : ℕ) :
    Operator (Lp ℝ 2 (stdGaussian (Space d))) :=
  KernelL2.operator _ _ (weightedScanSequence_characteristic d hl0 hl1 j).invariant

theorem weightedScanOperator_linear (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (j : ℕ) (a : Space d) :
    weightedScanOperator d lam hl0 hl1 j (standardLinear a) = standardLinear (coordinateSequence d lam j a) := by
  by_cases hj : j < d
  · simpa only [weightedScanOperator, weightedScanSequence, coordinateSequence, dif_pos hj,
      weightedCoordinateOperator] using weightedCoordinate_linear ⟨j, hj⟩ hl0 hl1 a
  · change KernelL2.operator _ (weightedScanSequence d lam j) _ (standardLinear a) = _
    simp only [weightedScanSequence, coordinateSequence, dif_neg hj, idKernel_operator]
    rfl

def weightedRandomOperator (d : ℕ) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    Operator (Lp ℝ 2 (stdGaussian (Space d))) := randomScan (weightedScanOperator d lam hl0 hl1) d

theorem weightedRandom_linear (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) (a : Space d) :
    weightedRandomOperator d lam hl0 hl1 (standardLinear a) =
      standardLinear (randomScan (coordinateSequence d lam) d a) := by
  rw [weightedRandomOperator, randomScan_apply, randomScan_apply]
  change _ = standardLinearIsometry ((d : ℝ)⁻¹ • ∑ j ∈ Finset.range d, coordinateSequence d lam j a)
  rw [map_smul, map_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro j _
  exact weightedScanOperator_linear d hl0 hl1 j a

theorem weightedRandom_sine {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    weightedRandomOperator d lam hl0 hl1 (standardLinear (sineVector d)) =
      (1 - (1 + lam) * epsilon d / d) • standardLinear (sineVector d) := by
  rw [weightedRandom_linear, randomCoefficient_sine hd, standardLinear_smul]

def randomGap (d : ℕ) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) : ℝ :=
  normGap (averagingProjection (mu := stdGaussian (Space d))) (weightedRandomOperator d lam hl0 hl1)

def sweepGap (d : ℕ) (lam : ℝ) : ℝ := 1 - ‖coefficientSweep d lam‖

theorem randomGap_upper {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    randomGap d lam hl0 hl1 ≤ (1 + lam) * epsilon d / d := by
  have hv : 0 < ‖standardLinear (sineVector d)‖ := by
    rw [standardLinear_norm]
    apply norm_pos_iff.mpr
    intro he
    exact sine_embedding_ne_zero hd (by rw [he, map_zero])
  have hn := (weightedRandomOperator d lam hl0 hl1 -
    (averagingProjection (mu := stdGaussian (Space d))).op).le_opNorm (standardLinear (sineVector d))
  rw [ContinuousLinearMap.sub_apply, weightedRandom_sine hd hl0 hl1, averagingProjection_apply,
    standardLinear_mean, zero_smul, sub_zero, norm_smul, Real.norm_eq_abs] at hn
  have hb := (mul_le_mul_iff_left₀ hv).mp hn
  have hc := (le_abs_self (1 - (1 + lam) * epsilon d / d)).trans hb
  unfold randomGap normGap
  linarith

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ScaleCondition.lean <==
import GibbsScan.Gaussian.Sharpness
import Mathlib.Topology.Algebra.Order.Field

/-! # Equivalent forms of the dimension-dependent relaxation condition -/
noncomputable section
open Filter Topology
namespace GibbsScan.Gaussian

theorem scaled_sqrt_epsilon_tendsto :
    Tendsto (fun d : ℕ => (d : ℝ) * Real.sqrt (epsilon d)) atTop (𝓝 (Real.sqrt (Real.pi ^ 2 / 2))) := by
  have h := (Real.continuous_sqrt.tendsto (Real.pi ^ 2 / 2)).comp epsilon_scaled_tendsto
  simpa only [Function.comp_def, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (Nat.cast_nonneg _)] using h

theorem scale_condition_iff (lam : ℕ → ℝ) (hl1 : ∀ d, lam d < 1) :
    Tendsto (fun d : ℕ => Real.sqrt (epsilon d) / (1 - lam d)) atTop (𝓝 0) ↔
      Tendsto (fun d : ℕ => (d : ℝ) * (1 - lam d)) atTop atTop := by
  have hc : Real.sqrt (Real.pi ^ 2 / 2) ≠ 0 := by
    apply (Real.sqrt_pos.mpr _).ne'
    positivity
  constructor
  · intro h
    have hinv : Tendsto (fun d : ℕ => ((d : ℝ) * (1 - lam d))⁻¹) atTop (𝓝 0) := by
      have hq := h.div scaled_sqrt_epsilon_tendsto hc
      simp only [zero_div] at hq
      apply hq.congr'
      filter_upwards [eventually_gt_atTop 0] with d hd
      have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
      have hs := (Real.sqrt_pos.mpr (epsilon_pos d)).ne'
      have hm : 1 - lam d ≠ 0 := by linarith [hl1 d]
      dsimp only [Pi.div_apply]
      field_simp
    have hpos : Tendsto (fun d : ℕ => ((d : ℝ) * (1 - lam d))⁻¹) atTop (𝓝[>] 0) := by
      apply tendsto_nhdsWithin_iff.mpr
      refine ⟨hinv, ?_⟩
      filter_upwards [eventually_gt_atTop 0] with d hd
      change 0 < ((d : ℝ) * (1 - lam d))⁻¹
      have hd' : (0 : ℝ) < d := by exact_mod_cast hd
      exact inv_pos.mpr (mul_pos hd' (sub_pos.mpr (hl1 d)))
    have ht := hpos.inv_tendsto_nhdsGT_zero
    change Tendsto (fun d : ℕ => (((d : ℝ) * (1 - lam d))⁻¹)⁻¹) atTop atTop at ht
    simpa only [inv_inv] using ht
  · intro h
    apply (scaled_sqrt_epsilon_tendsto.div_atTop h).congr'
    filter_upwards [eventually_gt_atTop 0] with d hd
    have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
    have hm : 1 - lam d ≠ 0 := by linarith [hl1 d]
    field_simp

theorem forward_cost_asymptotic_dimension_condition (lam : ℕ → ℝ)
    (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
    (hd : Tendsto (fun d : ℕ => (d : ℝ) * (1 - lam d)) atTop atTop) :
    Tendsto (fun d : ℕ => randomToSweepCost d (randomGap d (lam d) (hl0 d) (hl1 d)) (sweepGap d (lam d)) /
      (2 / (1 - lam d))) atTop (𝓝 1) :=
  forward_cost_asymptotic lam hl0 hl1 ((scale_condition_iff lam hl1).mpr hd)

end GibbsScan.Gaussian



==> anc/lean-verification/GibbsScan/Gaussian/Sharpness.lean <==
import GibbsScan.Gaussian.ComparisonBounds

/-! # Gaussian cost sharpness and asymptotic attainment of the refined bound -/
noncomputable section
open Filter Topology
namespace GibbsScan.Gaussian

def randomScale (d : ℕ) (lam : ℝ) : ℝ := (1 + lam) * epsilon d / d
def refinedBound (d : ℕ) (lam : ℝ) : ℝ :=
  (1 - lam) / d * sweepGap d lam / (2 - sweepGap d lam)

theorem randomScale_pos {d : ℕ} (hd : 0 < d) {lam : ℝ} (hl : 0 ≤ lam) : 0 < randomScale d lam := by
  have hd' : (0 : ℝ) < d := by exact_mod_cast hd
  unfold randomScale
  exact div_pos (mul_pos (by linarith) (epsilon_pos d)) hd'

variable (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
variable (hscale : Tendsto (fun d => Real.sqrt (epsilon d) / (1 - lam d)) atTop (𝓝 0))

include hl0 hl1 hscale

theorem sweepGap_tendsto : Tendsto (fun d => sweepGap d (lam d)) atTop (𝓝 0) := by
  simpa only [sweepGap, sub_self] using (tendsto_const_nhds (x := (1 : ℝ))).sub
    (coefficientSweep_norm_tendsto lam hl0 hl1 hscale)

theorem refinedBound_relative :
    Tendsto (fun d => refinedBound d (lam d) / randomScale d (lam d)) atTop (𝓝 1) := by
  have hf : Tendsto (fun d => 2 / (2 - sweepGap d (lam d))) atTop (𝓝 1) := by
    convert (tendsto_const_nhds (x := (2 : ℝ))).div
      ((tendsto_const_nhds (x := (2 : ℝ))).sub (sweepGap_tendsto lam hl0 hl1 hscale)) (by norm_num) using 1 <;>
      norm_num [Pi.div_def]
  have h := (coefficientSweep_gap_asymptotic lam hl0 hl1 hscale).mul hf
  simp only [mul_one] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with d hd
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have hp : 1 + lam d ≠ 0 := by linarith [hl0 d]
  have hm : 1 - lam d ≠ 0 := by linarith [hl1 d]
  have he := (epsilon_pos d).ne'
  have hg : 2 - sweepGap d (lam d) ≠ 0 := by linarith [sweepGap_le_one d (lam d)]
  unfold refinedBound randomScale
  change sweepGap d (lam d) / (2 * (1 + lam d) / (1 - lam d) * epsilon d) *
    (2 / (2 - sweepGap d (lam d))) = _
  field_simp
  <;> ring

theorem randomGap_asymptotic :
    Tendsto (fun d => randomGap d (lam d) (hl0 d) (hl1 d) / randomScale d (lam d)) atTop (𝓝 1) := by
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le'
    (refinedBound_relative lam hl0 hl1 hscale) tendsto_const_nhds
  · filter_upwards [eventually_gt_atTop 0] with d hd
    exact div_le_div_of_nonneg_right (randomGap_lower hd (hl0 d) (hl1 d)) (randomScale_pos hd (hl0 d)).le
  · filter_upwards [eventually_gt_atTop 0] with d hd
    exact (div_le_one (randomScale_pos hd (hl0 d))).mpr (randomGap_upper hd (hl0 d) (hl1 d))

/-- The refined forward bound is itself asymptotically attained. -/
theorem refined_bound_attained :
    Tendsto (fun d => randomGap d (lam d) (hl0 d) (hl1 d) / refinedBound d (lam d)) atTop (𝓝 1) := by
  have h := (randomGap_asymptotic lam hl0 hl1 hscale).div
    (refinedBound_relative lam hl0 hl1 hscale) (by norm_num : (1 : ℝ) ≠ 0)
  simp only [div_self (by norm_num : (1 : ℝ) ≠ 0)] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with d hd
  simp only [Pi.div_apply]
  rw [div_div_div_cancel_right₀ (randomScale_pos hd (hl0 d)).ne']

/-- Proposition 4.1, including dimension-dependent relaxation. -/
theorem forward_cost_asymptotic :
    Tendsto (fun d => randomToSweepCost d (randomGap d (lam d) (hl0 d) (hl1 d)) (sweepGap d (lam d)) /
      (2 / (1 - lam d))) atTop (𝓝 1) := by
  have h := (coefficientSweep_gap_asymptotic lam hl0 hl1 hscale).div
    (randomGap_asymptotic lam hl0 hl1 hscale) (by norm_num : (1 : ℝ) ≠ 0)
  simp only [div_self (by norm_num : (1 : ℝ) ≠ 0)] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with d hd
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have hp : 1 + lam d ≠ 0 := by linarith [hl0 d]
  have hm : 1 - lam d ≠ 0 := by linarith [hl1 d]
  have he := (epsilon_pos d).ne'
  have hr := (randomGap_pos hd (hl0 d) (hl1 d)).ne'
  unfold randomToSweepCost randomScale
  change (sweepGap d (lam d) / (2 * (1 + lam d) / (1 - lam d) * epsilon d)) / _ = _
  field_simp
  <;> ring

omit hl0 hl1 hscale

theorem fixed_relaxation_scale {lam : ℝ} (hl : lam < 1) :
    Tendsto (fun d => Real.sqrt (epsilon d) / (1 - lam)) atTop (𝓝 0) := by
  simpa using sqrt_epsilon_tendsto.div_const (1 - lam)

theorem fixed_forward_cost_limit {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    Tendsto (fun d => randomToSweepCost d (randomGap d lam hl0 hl1) (sweepGap d lam))
      atTop (𝓝 (2 / (1 - lam))) := by
  have hc : (2 : ℝ) / (1 - lam) ≠ 0 := div_ne_zero (by norm_num) (by linarith)
  have h := (forward_cost_asymptotic (fun _ => lam) (fun _ => hl0) (fun _ => hl1)
    (fixed_relaxation_scale hl1)).mul_const (2 / (1 - lam))
  simpa only [div_mul_cancel₀ _ hc, one_mul] using h

/-- Proposition 3.4: the Gibbs cost ratio tends to two. -/
theorem gibbs_forward_cost_limit :
    Tendsto (fun d => randomToSweepCost d (randomGap d 0 (by norm_num) (by norm_num)) (sweepGap d 0))
      atTop (𝓝 2) := by
  simpa using fixed_forward_cost_limit (lam := 0) (by norm_num) (by norm_num)

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/ShiftBound.lean <==
import GibbsScan.Gaussian.WeightedOperators

/-! # The dimension-independent shift estimate in Appendix A -/
noncomputable section
open Matrix
open scoped BigOperators InnerProduct
namespace GibbsScan.Gaussian

theorem shift_sum (d : ℕ) : lowerShift d + (lowerShift d)ᵀ = adjacency d := by
  ext i j
  rfl

theorem upperShift_apply {d : ℕ} (x : EuclideanSpace ℝ (Fin d)) (i : Fin d) :
    euclideanMatrix (lowerShift d)ᵀ x i = Tridiagonal.rightValue x.ofLp i := by
  change (∑ j, (if i.val + 1 = j.val then (1 : ℝ) else 0) * x j) = _
  simpa only [ite_mul, one_mul, zero_mul] using Tridiagonal.sum_right x.ofLp i

theorem rightValue_sq_sum_le {d : ℕ} (x : Fin d → ℝ) :
    ∑ i, (Tridiagonal.rightValue x i) ^ 2 ≤ ∑ i, x i ^ 2 := by
  cases d with
  | zero => simp
  | succ n =>
    have hi (i : Fin n) : i.castSucc.val + 1 < n + 1 := by simp
    have he (i : Fin n) : Tridiagonal.rightValue x i.castSucc = x i.succ := by
      rw [Tridiagonal.rightValue, dif_pos (hi i)]
      rfl
    have hlast : Tridiagonal.rightValue x (Fin.last n) = 0 := by
      simp [Tridiagonal.rightValue]
    rw [Fin.sum_univ_castSucc (fun i => (Tridiagonal.rightValue x i) ^ 2)]
    simp only [he, hlast, zero_pow (by decide : 2 ≠ 0), add_zero]
    rw [Fin.sum_univ_succ (fun i => x i ^ 2)]
    linarith [sq_nonneg (x 0)]

theorem upperShift_norm_sq_le {d : ℕ} (x : EuclideanSpace ℝ (Fin d)) :
    ‖euclideanMatrix (lowerShift d)ᵀ x‖ ^ 2 ≤ ‖x‖ ^ 2 := by
  simp only [EuclideanSpace.real_norm_sq_eq, upperShift_apply]
  exact rightValue_sq_sum_le x.ofLp

theorem weighted_norm_shift {d : ℕ} (x : Space d) :
    ‖x‖ ^ 2 = ‖embedding d x‖ ^ 2 -
      inner ℝ (embedding d x) (euclideanMatrix (lowerShift d)ᵀ (embedding d x)) := by
  rw [norm_sq, EuclideanSpace.real_norm_sq_eq, EuclideanSpace.inner_eq_star_dotProduct]
  simp only [star_trivial, euclideanMatrix_apply]
  change x.val ⬝ᵥ (precision d *ᵥ x.val) = (∑ i, x.val i ^ 2) -
    ((lowerShift d)ᵀ *ᵥ x.val) ⬝ᵥ x.val
  rw [precision, ← shift_sum, Matrix.sub_mulVec, Matrix.one_mulVec,
    Matrix.smul_mulVec, Matrix.add_mulVec, dotProduct_sub, dotProduct_smul,
    dotProduct_add, smul_eq_mul]
  have he : x.val ⬝ᵥ (lowerShift d *ᵥ x.val) =
      ((lowerShift d)ᵀ *ᵥ x.val) ⬝ᵥ x.val := by
    rw [dotProduct_mulVec, ← Matrix.mulVec_transpose]
  rw [he, dotProduct_comm x.val ((lowerShift d)ᵀ *ᵥ x.val)]
  have hd : x.val ⬝ᵥ x.val = ∑ i, x.val i ^ 2 := by simp only [dotProduct, ← sq]
  rw [hd]
  ring

def differenceAdjoint (d : ℕ) : Space d →L[ℝ] EuclideanSpace ℝ (Fin d) :=
  embedding d - euclideanMatrix (lowerShift d)ᵀ ∘L embedding d

theorem differenceAdjoint_norm_sq {d : ℕ} (x : Space d) :
    ‖differenceAdjoint d x‖ ^ 2 ≤ 2 * ‖x‖ ^ 2 := by
  change ‖embedding d x - euclideanMatrix (lowerShift d)ᵀ (embedding d x)‖ ^ 2 ≤ _
  rw [norm_sub_sq_real, weighted_norm_shift]
  have h := upperShift_norm_sq_le (embedding d x)
  linarith

theorem differenceAdjoint_norm (d : ℕ) : ‖differenceAdjoint d‖ ≤ Real.sqrt 2 := by
  apply ContinuousLinearMap.opNorm_le_bound _ (Real.sqrt_nonneg _)
  intro x
  apply (sq_le_sq₀ (norm_nonneg _) (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _))).mp
  rw [mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  exact differenceAdjoint_norm_sq x

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/StandardLinear.lean <==
import GibbsScan.Gaussian.DirectionKernel

/-! # First Gaussian chaos and the exact full-state residual norm -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]

theorem standardLinear_memLp (a : H) : MemLp (innerSL ℝ a) 2 (stdGaussian H) :=
  IsGaussian.memLp_dual _ _ 2 (by norm_num)

def standardLinear (a : H) : Lp ℝ 2 (stdGaussian H) :=
  (standardLinear_memLp a).toLp (innerSL ℝ a)

theorem standardLinear_ae (a : H) : standardLinear a =ᵐ[stdGaussian H] innerSL ℝ a :=
  MemLp.coeFn_toLp _

theorem standardLinear_mean (a : H) : ∫ x, standardLinear a x ∂stdGaussian H = 0 := by
  rw [integral_congr_ae (standardLinear_ae a), integral_strongDual_stdGaussian]

theorem standardLinear_norm (a : H) : ‖standardLinear a‖ = ‖a‖ := by
  have h : ‖standardLinear a‖ ^ 2 = ‖a‖ ^ 2 := by
    rw [KernelL2.norm_sq_integral]
    have he : (∫ x, standardLinear a x ^ 2 ∂stdGaussian H) =
        ∫ x, (innerSL ℝ a x) ^ 2 ∂stdGaussian H := by
      apply integral_congr_ae
      filter_upwards [standardLinear_ae a] with x hx using congrArg (fun t : ℝ => t ^ 2) hx
    rw [he]
    have hv := variance_dual_stdGaussian (innerSL ℝ a)
    rw [variance_eq_integral (by fun_prop), integral_strongDual_stdGaussian,
      innerSL_apply_norm] at hv
    simpa using hv
  exact (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp h

theorem standardLinear_smul (r : ℝ) (a : H) : standardLinear (r • a) = r • standardLinear a := by
  apply Lp.ext
  filter_upwards [standardLinear_ae (r • a), standardLinear_ae a, Lp.coeFn_smul r (standardLinear a)]
    with x hx hy hz
  change _ = r * standardLinear a x at hz
  rw [hx, hz, hy]
  exact real_inner_smul_left _ _ _

theorem standardLinear_zero : standardLinear (0 : H) = 0 := by
  simpa using standardLinear_smul (0 : ℝ) (0 : H)

theorem standardLinear_add (a b : H) : standardLinear (a + b) = standardLinear a + standardLinear b := by
  apply Lp.ext
  filter_upwards [standardLinear_ae (a + b), standardLinear_ae a, standardLinear_ae b,
    Lp.coeFn_add (standardLinear a) (standardLinear b)] with x hx ha hb hz
  change _ = standardLinear a x + standardLinear b x at hz
  rw [hx, hz, ha, hb]
  exact inner_add_left _ _ _

def standardLinearIsometry : H →ₗᵢ[ℝ] Lp ℝ 2 (stdGaussian H) where
  toFun := standardLinear
  map_add' := standardLinear_add
  map_smul' := standardLinear_smul
  norm_map' := standardLinear_norm

variable (u : H) (hu : ‖u‖ = 1)

theorem directionOperator_linear {rho : ℝ} (hr : |rho| < 1) (a : H) :
    directionOperator u hu rho hr (standardLinear a) =
      standardLinear (a + ((rho - 1) * inner ℝ u a) • u) := by
  apply Lp.ext
  have h := KernelL2.operator_toLp_ae (stdGaussian H) (directionKernel u hu rho)
    (directionKernel_reversible u hu hr).invariant (standardLinear_memLp a)
  filter_upwards [h, standardLinear_ae (a + ((rho - 1) * inner ℝ u a) • u)] with x hx hy
  change directionOperator u hu rho hr (standardLinear a) x =
    ∫ y, inner ℝ a y ∂directionKernel u hu rho x at hx
  rw [hx, hy, directionKernel_linear_integral]
  change inner ℝ a (x + ((rho - 1) * inner ℝ u x) • u) =
    inner ℝ (a + ((rho - 1) * inner ℝ u a) • u) x
  rw [inner_add_right, inner_add_left, real_inner_smul_right, real_inner_smul_left,
    real_inner_comm u a]
  ring

theorem directionOperator_unit {rho : ℝ} (hr : |rho| < 1) :
    directionOperator u hu rho hr (standardLinear u) = rho • standardLinear u := by
  rw [directionOperator_linear, real_inner_self_eq_norm_sq, hu]
  have he : u + ((rho - 1) * (1 : ℝ) ^ 2) • u = rho • u := by
    module
  rw [he, standardLinear_smul]

theorem directionOperator_zero : directionOperator u hu 0 (by norm_num) =
    (directionConditional u hu).op := by
  have hk : directionFiber u 0 = Block.resampling (Kernel.const (residualSpace u) standard) := by
    ext z s hs
    change gaussianReal (0 * z.2) (noiseVariance 0) s = standard s
    simp [noiseVariance, standard]
  have h := CoordinateBlock.resampling_operator (stdGaussian H) (stdGaussian (residualSpace u))
    (Kernel.const _ standard) (orthogonalSplitMeasurable u hu) (orthogonalSplit_compProd_preserving u hu)
  unfold directionOperator directionKernel
  simp only [hk]
  exact h

theorem directionConditional_unit : (directionConditional u hu).op (standardLinear u) = 0 := by
  rw [← directionOperator_zero, directionOperator_unit, zero_smul]

theorem directionOperator_norm {rho : ℝ} (hr : |rho| < 1) :
    ‖directionOperator u hu rho hr - (directionConditional u hu).op‖ = |rho| := by
  apply le_antisymm (directionOperator_norm_bound u hu hr)
  have h := (directionOperator u hu rho hr - (directionConditional u hu).op).le_opNorm
    (standardLinear u)
  rw [ContinuousLinearMap.sub_apply, directionOperator_unit, directionConditional_unit,
    sub_zero, norm_smul, Real.norm_eq_abs, standardLinear_norm, hu, mul_one, mul_one] at h
  exact h

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/SweepNorm.lean <==
import GibbsScan.Gaussian.DirectionCharacteristic
import GibbsScan.Gaussian.CoordinateKernels
import GibbsScan.Gaussian.Asymptotics
import GibbsScan.KernelScans

/-! # Exact Gaussian sweep norm in the full target L² space -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Gaussian

theorem coordinateUpdate_eq_directionMean {d : ℕ} (j : Fin d) (lam : ℝ) :
    coordinateUpdate j lam = directionMean (coordinateUnit j) (-lam) := by
  apply ContinuousLinearMap.ext
  intro x
  rw [coordinateUpdate_direction, directionMean_apply]

theorem weightedCoordinate_characteristic {d : ℕ} (j : Fin d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    GaussianCharacteristic (weightedCoordinateKernel j lam) (coordinateUpdate j lam).adjoint := by
  rw [coordinateUpdate_eq_directionMean, directionMean_adjoint]
  exact directionKernel_characteristic _ _ (by simpa only [abs_neg, abs_of_nonneg hl0] using hl1)

def weightedScanSequence (d : ℕ) (lam : ℝ) (j : ℕ) : Kernel (Space d) (Space d) :=
  if h : j < d then weightedCoordinateKernel ⟨j, h⟩ lam else Kernel.id

instance (d : ℕ) (lam : ℝ) (j : ℕ) : IsMarkovKernel (weightedScanSequence d lam j) := by
  unfold weightedScanSequence
  split <;> infer_instance

theorem id_gaussian_characteristic {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H] :
    GaussianCharacteristic (Kernel.id : Kernel H H) (ContinuousLinearMap.id ℝ H) := by
  intro x t
  simp [Kernel.id_apply, noiseDefect, ContinuousLinearMap.adjoint_id]

theorem weightedScanSequence_characteristic (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) (j : ℕ) :
    GaussianCharacteristic (weightedScanSequence d lam j) (coordinateSequence d lam j).adjoint := by
  unfold weightedScanSequence coordinateSequence
  split
  · exact weightedCoordinate_characteristic _ hl0 hl1
  · simpa only [ContinuousLinearMap.adjoint_id] using (id_gaussian_characteristic (H := Space d))

theorem gaussian_characteristic_sweep {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [FiniteDimensional ℝ H] [MeasurableSpace H] [BorelSpace H]
    (κ : ℕ → Kernel H H) [∀ j, IsMarkovKernel (κ j)] (A : ℕ → Operator H)
    (h : ∀ j, GaussianCharacteristic (κ j) (A j).adjoint) (n : ℕ) :
    GaussianCharacteristic (sweepKernel κ n) (sweep A n).adjoint := by
  induction n with
  | zero => simpa only [sweepKernel, sweep, ContinuousLinearMap.adjoint_id] using
      (id_gaussian_characteristic (H := H))
  | succ n ih =>
    simpa only [sweepKernel, sweep, ContinuousLinearMap.adjoint_comp] using (h n).comp ih

theorem weightedSweep_characteristic (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    GaussianCharacteristic (sweepKernel (weightedScanSequence d lam) d) (coefficientSweep d lam).adjoint := by
  rw [← ordered_coefficient_sweep hl0]
  exact gaussian_characteristic_sweep _ _ (weightedScanSequence_characteristic d hl0 hl1) d

def weightedSweepOperator (d : ℕ) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    Operator (Lp ℝ 2 (stdGaussian (Space d))) :=
  KernelL2.operator _ _ (weightedSweep_characteristic d hl0 hl1).invariant

theorem weightedSweep_norm (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    ‖weightedSweepOperator d lam hl0 hl1 - (averagingProjection (mu := stdGaussian (Space d))).op‖ =
      ‖coefficientSweep d lam‖ := by
  have h := (weightedSweep_characteristic d hl0 hl1).centered_norm
    (by simpa only [ContinuousLinearMap.adjoint.norm_map] using coefficientSweep_contraction d hl0 hl1.le)
  simpa only [ContinuousLinearMap.adjoint.norm_map, weightedSweepOperator] using h

def gaussianSweepKernel (d : ℕ) (lam : ℝ) : Kernel (EuclideanSpace ℝ (Fin d)) (EuclideanSpace ℝ (Fin d)) :=
  pullbackKernel (embeddingMeasurableEquiv d).symm (sweepKernel (weightedScanSequence d lam) d)

instance (d : ℕ) (lam : ℝ) : IsMarkovKernel (gaussianSweepKernel d lam) := by
  unfold gaussianSweepKernel; infer_instance

theorem gaussianSweep_invariant (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (gaussianSweepKernel d lam).Invariant (target d) :=
  pullbackKernel_invariant _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _
    (weightedSweep_characteristic d hl0 hl1).invariant

def gaussianSweepOperator (d : ℕ) (lam : ℝ) (hl0 : 0 ≤ lam) (hl1 : lam < 1) : Operator (Lp ℝ 2 (target d)) :=
  KernelL2.operator _ _ (gaussianSweep_invariant d hl0 hl1)

theorem gaussianSweep_norm (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    ‖gaussianSweepOperator d lam hl0 hl1 - (averagingProjection (mu := target d)).op‖ =
      ‖coefficientSweep d lam‖ := by
  change ‖KernelL2.operator _ (pullbackKernel (embeddingMeasurableEquiv d).symm _) _ - _‖ = _
  rw [pullbackKernel_operator _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm _
    (weightedSweep_characteristic d hl0 hl1).invariant,
    ← transport_averaging _ _ (embeddingMeasurableEquiv d).symm (embedding_preserving d).symm,
    ← transport_sub, transport_norm]
  exact weightedSweep_norm d hl0 hl1

theorem gaussianSweep_gap_asymptotic (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
    (hscale : Filter.Tendsto (fun d => Real.sqrt (epsilon d) / (1 - lam d)) Filter.atTop (nhds 0)) :
    Filter.Tendsto (fun d => normGap (averagingProjection (mu := target d))
      (gaussianSweepOperator d (lam d) (hl0 d) (hl1 d)) /
      (2 * (1 + lam d) / (1 - lam d) * epsilon d)) Filter.atTop (nhds 1) := by
  simpa only [normGap, gaussianSweep_norm] using coefficientSweep_gap_asymptotic lam hl0 hl1 hscale

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/WeightedMeasure.lean <==
import GibbsScan.Gaussian.LinearFunctions
import Mathlib.Probability.Distributions.Gaussian.CharFun

/-! # The Gaussian target as a standard Gaussian in precision geometry -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped InnerProduct
namespace GibbsScan.Gaussian

instance (d : ℕ) : MeasurableSpace (Space d) := borel (Space d)
instance (d : ℕ) : BorelSpace (Space d) := ⟨rfl⟩

def embeddingEquiv (d : ℕ) : Space d ≃L[ℝ] EuclideanSpace ℝ (Fin d) :=
  LinearEquiv.toContinuousLinearEquiv
    { toFun := embedding d
      invFun := fun x => ⟨x.ofLp⟩
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl
      map_add' := (embedding d).map_add
      map_smul' := (embedding d).map_smul }

theorem embedding_stdGaussian (d : ℕ) :
    (stdGaussian (Space d)).map (embedding d) = target d := by
  haveI : IsGaussian (target d) := isGaussian_multivariateGaussian
  apply IsGaussian.ext
  · simp only [id_eq]
    rw [(embedding d).integral_id_map IsGaussian.integrable_id]
    simp [target]
  · ext x y
    rw [covarianceBilin_map IsGaussian.memLp_two_id, covarianceBilin_stdGaussian,
      target, covarianceBilin_multivariateGaussian (precision_posDef d).inv.posSemidef]
    change inner ℝ (((embedding d)†) x) (((embedding d)†) y) = _
    rw [ContinuousLinearMap.adjoint_inner_left]
    change (((embedding d)†) y).val ⬝ᵥ x.ofLp = _
    rw [embedding_adjoint_apply]
    exact dotProduct_comm _ _

def embeddingMeasurableEquiv (d : ℕ) : Space d ≃ᵐ EuclideanSpace ℝ (Fin d) :=
  (embeddingEquiv d).toHomeomorph.toMeasurableEquiv

theorem embedding_preserving (d : ℕ) :
    MeasurePreserving (embeddingMeasurableEquiv d) (stdGaussian (Space d)) (target d) :=
  ⟨(embeddingMeasurableEquiv d).measurable, embedding_stdGaussian d⟩

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/WeightedOperators.lean <==
import GibbsScan.Gaussian.WeightedSpace

/-! # Matrix operators between Euclidean and precision-weighted coefficient spaces -/
noncomputable section
open Matrix
open scoped InnerProduct
namespace GibbsScan.Gaussian

def euclideanMatrix {d : ℕ} (M : Matrix (Fin d) (Fin d) ℝ) :
    EuclideanSpace ℝ (Fin d) →L[ℝ] EuclideanSpace ℝ (Fin d) :=
  M.toEuclideanLin.toContinuousLinearMap

@[simp] theorem euclideanMatrix_apply {d : ℕ} (M : Matrix (Fin d) (Fin d) ℝ)
    (x : EuclideanSpace ℝ (Fin d)) :
    (euclideanMatrix M x).ofLp = M *ᵥ x.ofLp := rfl

theorem euclideanMatrix_adjoint {d : ℕ} (M : Matrix (Fin d) (Fin d) ℝ) :
    (euclideanMatrix M)† = euclideanMatrix Mᵀ := by
  symm
  apply (ContinuousLinearMap.eq_adjoint_iff _ _).mpr
  intro x y
  simp only [EuclideanSpace.inner_eq_star_dotProduct, star_trivial, euclideanMatrix_apply]
  rw [dotProduct_mulVec, ← Matrix.mulVec_transpose, Matrix.transpose_transpose, dotProduct_comm]

def weightedMatrix {d : ℕ} (M : Matrix (Fin d) (Fin d) ℝ) : Space d →L[ℝ] Space d :=
  LinearMap.toContinuousLinearMap
    { toFun := fun x => ⟨M *ᵥ x.val⟩
      map_add' := by
        intro x y
        apply Space.ext
        change M *ᵥ (x.val + y.val) = M *ᵥ x.val + M *ᵥ y.val
        exact Matrix.mulVec_add _ _ _
      map_smul' := by
        intro r x
        apply Space.ext
        change M *ᵥ (r • x.val) = r • (M *ᵥ x.val)
        exact Matrix.mulVec_smul _ _ _ }

@[simp] theorem weightedMatrix_apply {d : ℕ} (M : Matrix (Fin d) (Fin d) ℝ)
    (x : Space d) : (weightedMatrix M x).val = M *ᵥ x.val := rfl

theorem precision_isUnit (d : ℕ) : IsUnit (precision d).det :=
  isUnit_iff_ne_zero.mpr (ne_of_gt (precision_posDef d).det_pos)

theorem precision_adjoint_embedding {d : ℕ} (x : EuclideanSpace ℝ (Fin d)) :
    precision d *ᵥ (((embedding d)†) x).val = x.ofLp := by
  apply funext
  intro i
  let y : Space d := ⟨Pi.single i 1⟩
  have h := (embedding d).adjoint_inner_right y x
  rw [inner_eq] at h
  simpa [y, EuclideanSpace.inner_eq_star_dotProduct, dotProduct_comm,
    dotProduct, Pi.single_apply] using h

theorem embedding_adjoint_apply {d : ℕ} (x : EuclideanSpace ℝ (Fin d)) :
    (((embedding d)†) x).val = (precision d)⁻¹ *ᵥ x.ofLp := by
  rw [← precision_adjoint_embedding x, Matrix.mulVec_mulVec,
    Matrix.nonsing_inv_mul _ (precision_isUnit d), Matrix.one_mulVec]

def inverseLoss (d : ℕ) (lam : ℝ) : EuclideanSpace ℝ (Fin d) →L[ℝ] Space d :=
  (embedding d)† ∘L euclideanMatrix (triangular d lam)

def lossMap (d : ℕ) (lam : ℝ) : Space d →L[ℝ] EuclideanSpace ℝ (Fin d) :=
  euclideanMatrix ((triangular d lam)⁻¹ * precision d) ∘L embedding d

def coefficientSweep (d : ℕ) (lam : ℝ) : Space d →L[ℝ] Space d :=
  weightedMatrix (sweepMatrix d lam)

@[simp] theorem inverseLoss_apply {d : ℕ} (lam : ℝ) (x : EuclideanSpace ℝ (Fin d)) :
    (inverseLoss d lam x).val = (precision d)⁻¹ *ᵥ (triangular d lam *ᵥ x.ofLp) := by
  exact embedding_adjoint_apply _

@[simp] theorem lossMap_apply {d : ℕ} (lam : ℝ) (x : Space d) :
    (lossMap d lam x).ofLp = (triangular d lam)⁻¹ *ᵥ (precision d *ᵥ x.val) := by
  exact (Matrix.mulVec_mulVec x.val (triangular d lam)⁻¹ (precision d)).symm

theorem lossMap_inverseLoss {d : ℕ} {lam : ℝ} (hl : 0 ≤ lam)
    (x : EuclideanSpace ℝ (Fin d)) : lossMap d lam (inverseLoss d lam x) = x := by
  apply WithLp.ofLp_injective
  simp only [lossMap_apply, inverseLoss_apply, Matrix.mulVec_mulVec, ← mul_assoc,
    Matrix.mul_nonsing_inv _ (precision_isUnit d), one_mul,
    Matrix.nonsing_inv_mul _ (triangular_invertible d hl), Matrix.one_mulVec]

theorem inverseLoss_lossMap {d : ℕ} {lam : ℝ} (hl : 0 ≤ lam)
    (x : Space d) : inverseLoss d lam (lossMap d lam x) = x := by
  apply Space.ext
  simp only [inverseLoss_apply, lossMap_apply, Matrix.mulVec_mulVec, ← mul_assoc,
    Matrix.mul_nonsing_inv _ (triangular_invertible d hl), one_mul,
    Matrix.nonsing_inv_mul _ (precision_isUnit d), Matrix.one_mulVec]

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/Gaussian/WeightedSpace.lean <==
import GibbsScan.Gaussian.MatrixLoss
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.Normed.Module.TransferInstance

/-! # Coefficient vectors with the precision-weighted inner product -/
noncomputable section
open Matrix
namespace GibbsScan.Gaussian

@[ext] structure Space (d : ℕ) where
  val : Fin d → ℝ

def coordinates (d : ℕ) : Space d ≃ (Fin d → ℝ) := ⟨Space.val, Space.mk, fun _ => rfl, fun _ => rfl⟩
instance (d : ℕ) : CoeFun (Space d) (fun _ => Fin d → ℝ) := ⟨Space.val⟩
instance (d : ℕ) : AddCommGroup (Space d) := (coordinates d).addCommGroup
instance (d : ℕ) : Module ℝ (Space d) := (coordinates d).module ℝ

@[instance_reducible]
def weightedCore (d : ℕ) : InnerProductSpace.Core ℝ (Space d) := by
  refine { inner := fun x y => x.val ⬝ᵥ (precision d *ᵥ y.val)
           conj_inner_symm := ?_
           re_inner_nonneg := ?_
           add_left := ?_
           smul_left := ?_
           definite := ?_ }
  · intro x y
    have hq : (precision d)ᵀ = precision d := by
      simpa only [Matrix.IsHermitian, Matrix.conjTranspose_eq_transpose_of_trivial] using precision_hermitian d
    change y.val ⬝ᵥ (precision d *ᵥ x.val) = x.val ⬝ᵥ (precision d *ᵥ y.val)
    rw [dotProduct_mulVec, ← Matrix.mulVec_transpose, hq, dotProduct_comm]
  · intro x
    simpa using (precision_posDef d).posSemidef.dotProduct_mulVec_nonneg x.val
  · intro x y z
    change (x.val + y.val) ⬝ᵥ _ = _
    exact add_dotProduct _ _ _
  · intro x y r
    change (r • x.val) ⬝ᵥ _ = r * _
    exact smul_dotProduct _ _ _
  · intro x hx
    apply (coordinates d).injective
    by_contra hn
    have hp := (precision_posDef d).dotProduct_mulVec_pos hn
    simp only [star_trivial] at hp
    exact (ne_of_gt hp) hx

instance (d : ℕ) : NormedAddCommGroup (Space d) :=
  @InnerProductSpace.Core.toNormedAddCommGroup ℝ (Space d) _ _ _ (weightedCore d)
instance (d : ℕ) : InnerProductSpace ℝ (Space d) := InnerProductSpace.ofCore { __ := weightedCore d }
instance (d : ℕ) : NormedSpace ℝ (Space d) := InnerProductSpace.toNormedSpace
instance (d : ℕ) : FiniteDimensional ℝ (Space d) :=
  FiniteDimensional.of_injective ((coordinates d).linearEquiv ℝ).toLinearMap (coordinates d).injective
instance (d : ℕ) : CompleteSpace (Space d) := FiniteDimensional.complete ℝ (Space d)

theorem inner_eq {d : ℕ} (x y : Space d) : inner ℝ x y = x ⬝ᵥ (precision d *ᵥ y) := by
  rfl

theorem norm_sq {d : ℕ} (x : Space d) : ‖x‖ ^ 2 = x ⬝ᵥ (precision d *ᵥ x) := by
  rw [← real_inner_self_eq_norm_sq, inner_eq]

def embedding (d : ℕ) : Space d →L[ℝ] EuclideanSpace ℝ (Fin d) :=
  LinearMap.toContinuousLinearMap
    { toFun := fun x => WithLp.toLp 2 x.val
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }

@[simp] theorem embedding_apply {d : ℕ} (x : Space d) (i : Fin d) : embedding d x i = x i := rfl

theorem embedding_norm_sq {d : ℕ} (x : Space d) :
    epsilon d * ‖embedding d x‖ ^ 2 ≤ ‖x‖ ^ 2 := by
  rw [norm_sq, EuclideanSpace.real_norm_sq_eq]
  exact precision_lower_bound d x

theorem embedding_norm_le (d : ℕ) : ‖embedding d‖ ≤ 1 / Real.sqrt (epsilon d) := by
  have he := epsilon_pos d
  have hs := Real.sqrt_pos.mpr he
  apply ContinuousLinearMap.opNorm_le_bound _ (by positivity)
  intro x
  have h := embedding_norm_sq x
  have hsq := Real.sq_sqrt he.le
  have hx : 0 ≤ ‖x‖ := norm_nonneg _
  have hex : 0 ≤ ‖embedding d x‖ := norm_nonneg _
  have hmul : Real.sqrt (epsilon d) * ‖embedding d x‖ ≤ ‖x‖ := by nlinarith
  rw [one_div, ← div_eq_inv_mul]
  exact (le_div_iff₀ hs).mpr (by simpa only [mul_comm] using hmul)

def sineVector (d : ℕ) : Space d := ⟨Tridiagonal.sineMode d⟩

theorem sine_embedding_ne_zero {d : ℕ} (hd : 0 < d) : embedding d (sineVector d) ≠ 0 := by
  intro h
  have hz := congrArg (fun x : EuclideanSpace ℝ (Fin d) => x ⟨0, hd⟩) h
  have hp := Tridiagonal.sineMode_pos (⟨0, hd⟩ : Fin d)
  change Tridiagonal.sineMode d ⟨0, hd⟩ = 0 at hz
  linarith

theorem sine_norm (d : ℕ) : ‖sineVector d‖ = Real.sqrt (epsilon d) * ‖embedding d (sineVector d)‖ := by
  have heq : ‖sineVector d‖ ^ 2 = epsilon d * ‖embedding d (sineVector d)‖ ^ 2 := by
    rw [norm_sq]
    change Tridiagonal.sineMode d ⬝ᵥ (precision d *ᵥ Tridiagonal.sineMode d) = _
    rw [precision_sine_eigenvector, dotProduct_smul, smul_eq_mul, EuclideanSpace.real_norm_sq_eq]
    congr 1
    simp only [dotProduct, embedding_apply, sineVector, ← sq]
  have hs := Real.sq_sqrt (epsilon_pos d).le
  apply (sq_eq_sq₀ (norm_nonneg _) (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _))).mp
  rw [mul_pow, hs]
  exact heq

/-- The weighted embedding norm is exactly the reciprocal square root of the least eigenvalue. -/
theorem embedding_norm {d : ℕ} (hd : 0 < d) : ‖embedding d‖ = 1 / Real.sqrt (epsilon d) := by
  apply le_antisymm (embedding_norm_le d)
  have hn := (embedding d).le_opNorm (sineVector d)
  rw [sine_norm] at hn
  have hv := norm_pos_iff.mpr (sine_embedding_ne_zero hd)
  have hs := Real.sqrt_pos.mpr (epsilon_pos d)
  have hb : 1 ≤ ‖embedding d‖ * Real.sqrt (epsilon d) := by
    apply (mul_le_mul_iff_left₀ hv).mp
    nlinarith
  exact (div_le_iff₀ hs).mpr hb

end GibbsScan.Gaussian


==> anc/lean-verification/GibbsScan/GibbsKernel.lean <==
import GibbsScan.KernelComposition
import Mathlib.Probability.Kernel.Condexp

/-! # Gibbs updates as actual conditional-distribution kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan
variable {X : Type*} {m : MeasurableSpace X} [m0 : MeasurableSpace X]
variable [StandardBorelSpace X] (mu : Measure X) [IsProbabilityMeasure mu]

/-- Conditional resampling, with the input equipped with the full σ-algebra. -/
def gibbsKernel (hm : m ≤ m0) : Kernel X X :=
  (condExpKernel mu m).comap id (measurable_id'' hm)

instance gibbsKernel_markov (hm : m ≤ m0) : IsMarkovKernel (gibbsKernel mu hm) := by
  unfold gibbsKernel
  infer_instance

theorem gibbsKernel_apply (hm : m ≤ m0) (x : X) :
    gibbsKernel mu hm x = condExpKernel mu m x := rfl

theorem gibbsKernel_invariant (hm : m ≤ m0) : (gibbsKernel mu hm).Invariant mu := by
  change (gibbsKernel mu hm) ∘ₘ mu = mu
  calc
    (gibbsKernel mu hm) ∘ₘ mu = condExpKernel mu m ∘ₘ mu.trim hm := by
      ext s hs
      rw [Measure.bind_apply hs (Kernel.aemeasurable _), Measure.bind_apply hs (Kernel.aemeasurable _)]
      simp only [gibbsKernel_apply]
      exact (lintegral_trim hm ((condExpKernel mu m).measurable_coe hs)).symm
    _ = mu := condExpKernel_comp_trim hm

/-- The L² operator induced by the Gibbs kernel is exactly conditional expectation. -/
theorem gibbsKernel_operator (hm : m ≤ m0) :
    KernelL2.operator mu (gibbsKernel mu hm) (gibbsKernel_invariant mu hm) =
      (conditionalProjection (mu := mu) hm).op := by
  apply ContinuousLinearMap.ext
  intro f
  apply Lp.ext
  have hk := KernelL2.operator_ae mu (gibbsKernel mu hm) (gibbsKernel_invariant mu hm) f
  have hc := condExp_ae_eq_integral_condExpKernel hm
    ((Lp.memLp f).integrable (by norm_num : (1 : ENNReal) ≤ 2))
  have hL := (Lp.memLp f).condExpL2_ae_eq_condExp (𝕜 := ℝ) hm
  have hL' : (conditionalProjection hm).op f =ᵐ[mu] mu[f | m] := by
    simpa only [Lp.toLp_coeFn, conditionalProjection_apply] using hL
  exact hk.trans (hc.symm.trans hL'.symm)

end GibbsScan


==> anc/lean-verification/GibbsScan/IndependenceMetropolis.lean <==
import GibbsScan.Metropolis

/-! # Independence proposals imply the local norm bound

Both target and proposal are normalized measurable densities. The domination
assumption is only almost everywhere, as in equation (25).
-/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal ENNReal ProbabilityTheory
namespace GibbsScan
variable {X : Type*} [MeasurableSpace X]

structure IndependenceModel (ref : Measure X) where
  p : X → ℝ≥0
  q : X → ℝ≥0
  measurable_p : Measurable p
  measurable_q : Measurable q
  target_mass : ∫⁻ x, (p x : ℝ≥0∞) ∂ref = 1
  proposal_mass : ∫⁻ x, (q x : ℝ≥0∞) ∂ref = 1

namespace IndependenceModel
variable {ref : Measure X} [SigmaFinite ref] (M : IndependenceModel ref)

def target : Measure X := Metropolis.target ref M.p
def kernel : Kernel X X := Metropolis.transition ref M.p (fun _ => M.q)

instance target_probability : IsProbabilityMeasure M.target :=
  Metropolis.target_probability ref M.p M.target_mass

instance kernel_markov : IsMarkovKernel M.kernel :=
  Metropolis.transition_markov ref M.p (fun _ => M.q) M.measurable_p
    (M.measurable_q.comp measurable_snd) (fun _ => M.proposal_mass)

theorem kernel_reversible : M.kernel.IsReversible M.target :=
  Metropolis.transition_reversible ref M.p (fun _ => M.q) M.measurable_p
    (M.measurable_q.comp measurable_snd)

theorem accepted_lower {eps : ℝ≥0} {x y : X}
    (hx : eps * M.p x ≤ M.q x) (hy : eps * M.p y ≤ M.q y) :
    eps * M.p y ≤ Metropolis.acceptedDensity M.p (fun _ => M.q) x y := by
  by_cases hp : M.p x = 0
  · simpa [Metropolis.acceptedDensity, hp] using hy
  rw [Metropolis.acceptedDensity, if_neg hp]
  apply le_min hy
  apply (le_div_iff₀ (pos_iff_ne_zero.mpr hp)).mpr
  calc
    eps * M.p y * M.p x = M.p y * (eps * M.p x) := by ring
    _ ≤ M.p y * M.q x := mul_le_mul_of_nonneg_left hx zero_le

theorem kernel_minorization_at {eps : ℝ≥0}
    (hdom : ∀ᵐ y ∂ref, eps * M.p y ≤ M.q y) {x : X} (hx : eps * M.p x ≤ M.q x) :
    eps • M.target ≤ M.kernel x := by
  apply le_trans _ (AcceptReject.le_complete (Metropolis.accepted ref M.p (fun _ => M.q)) x)
  apply Measure.le_iff.mpr
  intro s hs
  rw [Measure.smul_apply]
  change (eps : ℝ≥0∞) * Metropolis.target ref M.p s ≤ _
  rw [Metropolis.target, withDensity_apply _ hs,
    Metropolis.accepted_apply ref M.p (fun _ => M.q) M.measurable_p
      (M.measurable_q.comp measurable_snd) x hs]
  rw [← lintegral_const_mul _ M.measurable_p.coe_nnreal_ennreal]
  apply lintegral_mono_ae
  filter_upwards [ae_restrict_of_ae hdom] with y hy
  exact_mod_cast M.accepted_lower hx hy

theorem kernel_minorization {eps : ℝ≥0}
    (hdom : ∀ᵐ y ∂ref, eps * M.p y ≤ M.q y) :
    ∀ᵐ x ∂M.target, eps • M.target ≤ M.kernel x := by
  have ht : ∀ᵐ x ∂M.target, eps * M.p x ≤ M.q x :=
    (withDensity_absolutelyContinuous ref (fun x => (M.p x : ℝ≥0∞))).ae_le hdom
  filter_upwards [ht] with x hx
  exact M.kernel_minorization_at hdom hx

/-- The independence-proposal norm bound in Section 4, for an actual independence Metropolis–Hastings kernel. -/
theorem norm_bound {eps : ℝ≥0} (he : eps ≤ 1)
    (hdom : ∀ᵐ y ∂ref, eps * M.p y ≤ M.q y) :
    ‖KernelL2.operator M.target M.kernel M.kernel_reversible.invariant -
      (averagingProjection (mu := M.target)).op‖ ≤ 1 - (eps : ℝ) :=
  KernelMinorization.norm_bound_of_ae_minorization M.target M.kernel he
    (M.kernel_minorization hdom) M.kernel_reversible.invariant

end IndependenceModel
end GibbsScan


==> anc/lean-verification/GibbsScan/KernelBlocks.lean <==
import GibbsScan.KernelL2
import Mathlib.MeasureTheory.Function.FactorsThrough

/-! # Markov kernels that leave the other coordinates fixed -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.KernelL2
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
variable (mu : Measure X) [IsProbabilityMeasure mu]
variable (κ : Kernel X X) [IsMarkovKernel κ]

theorem fixes_of_pair_eq (hi : κ.Invariant mu) (f : Lp ℝ 2 mu)
    (hf : ∀ᵐ z : X × X ∂(mu ⊗ₘ κ), f z.1 = f z.2) :
    operator mu κ hi f = f := by
  have h : sndLift mu κ hi f = fstLift mu κ f := by
    apply Lp.ext
    filter_upwards [Lp.coeFn_compMeasurePreserving f (fst_preserving mu κ),
      Lp.coeFn_compMeasurePreserving f (snd_preserving mu κ hi), hf] with z hfst hsnd hz
    exact hsnd.trans (hz.symm.trans hfst.symm)
  change (fstLift mu κ).toContinuousLinearMap.adjoint (sndLift mu κ hi f) = _
  rw [h]
  exact congrArg (fun A : Operator (Lp ℝ 2 mu) => A f) (fstLift mu κ).adjoint_comp_self

/-- A function measurable in the unchanged coordinates is fixed by the update. -/
theorem fixes_of_frozen (hi : κ.Invariant mu) (r : X → Y)
    (hfrozen : ∀ᵐ z : X × X ∂(mu ⊗ₘ κ), r z.1 = r z.2)
    (f : Lp ℝ 2 mu) (hf : AEStronglyMeasurable[MeasurableSpace.comap r inferInstance] f mu) :
    operator mu κ hi f = f := by
  apply fixes_of_pair_eq mu κ hi f
  filter_upwards [(fst_preserving mu κ).quasiMeasurePreserving.ae_eq hf.ae_eq_mk,
    (snd_preserving mu κ hi).quasiMeasurePreserving.ae_eq hf.ae_eq_mk, hfrozen]
    with z hfst hsnd hz
  exact hfst.trans ((hf.stronglyMeasurable_mk.factorsThrough hz).trans hsnd.symm)

/-- Equation (12) follows from the actual update's frozen-coordinate support. -/
theorem fixes_conditional (hi : κ.Invariant mu) (r : X → Y) (hr : Measurable r)
    (hfrozen : ∀ᵐ z : X × X ∂(mu ⊗ₘ κ), r z.1 = r z.2) (f : Lp ℝ 2 mu) :
    operator mu κ hi ((conditionalProjection hr.comap_le).op f) =
      (conditionalProjection hr.comap_le).op f := by
  apply fixes_of_frozen mu κ hi r hfrozen
  exact lpMeas.aestronglyMeasurable (condExpL2 ℝ ℝ hr.comap_le f)

end GibbsScan.KernelL2

namespace GibbsScan
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
variable {Y : ℕ → Type*} [∀ j, MeasurableSpace (Y j)]

/-- Theorem 1.1 for actual reversible Markov kernels supported on block fibers. -/
theorem kernel_deterministic_to_random
    (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hrev : ∀ j, (κ j).IsReversible mu)
    (r : (j : ℕ) → X → Y j) (hr : ∀ j, Measurable (r j))
    (hfrozen : ∀ j, ∀ᵐ z : X × X ∂(mu ⊗ₘ κ j), r j z.1 = r j z.2)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hbound : ∀ j, ‖KernelL2.operator mu (κ j) (hrev j).invariant -
      (conditionalProjection (hr j).comap_le).op‖ ≤ lam)
    {n : ℕ} (hn : 0 < n)
    (hg : 0 < normGap (averagingProjection (mu := mu))
      (sweep (fun j => KernelL2.operator mu (κ j) (hrev j).invariant) n)) :
    (1 - lam) / n * normGap (averagingProjection (mu := mu))
      (sweep (fun j => KernelL2.operator mu (κ j) (hrev j).invariant) n) /
        (2 - normGap (averagingProjection (mu := mu))
          (sweep (fun j => KernelL2.operator mu (κ j) (hrev j).invariant) n)) ≤
      normGap (averagingProjection (mu := mu))
        (randomScan (fun j => KernelL2.operator mu (κ j) (hrev j).invariant) n) := by
  exact l2_deterministic_to_random (fun j => MeasurableSpace.comap (r j) inferInstance)
    (fun j => (hr j).comap_le) _
    (fun j => KernelL2.reversible_symmetric mu (κ j) (hrev j) (hrev j).invariant)
    (fun j => KernelL2.fixes_conditional mu (κ j) (hrev j).invariant (r j) (hr j) (hfrozen j))
    hbound hn hl0 hl1 hg

/-- Theorem 1.2 for actual reversible Markov kernels supported on block fibers. -/
theorem kernel_random_to_deterministic
    [Nontrivial (averagingProjection (mu := mu)).Centered]
    (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hrev : ∀ j, (κ j).IsReversible mu)
    (r : (j : ℕ) → X → Y j) (hr : ∀ j, Measurable (r j))
    (hfrozen : ∀ j, ∀ᵐ z : X × X ∂(mu ⊗ₘ κ j), r j z.1 = r j z.2)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hbound : ∀ j, ‖KernelL2.operator mu (κ j) (hrev j).invariant -
      (conditionalProjection (hr j).comap_le).op‖ ≤ lam)
    {n : ℕ} (hn : 0 < n) :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      normGap (averagingProjection (mu := mu))
        (randomScan (fun j => KernelL2.operator mu (κ j) (hrev j).invariant) n) ≤
      normGap (averagingProjection (mu := mu))
        (sweep (fun j => KernelL2.operator mu (κ j) (hrev j).invariant) n) := by
  exact l2_random_to_deterministic (fun j => MeasurableSpace.comap (r j) inferInstance)
    (fun j => (hr j).comap_le) _
    (fun j => KernelL2.reversible_symmetric mu (κ j) (hrev j) (hrev j).invariant)
    (fun j => KernelL2.fixes_conditional mu (κ j) (hrev j).invariant (r j) (hr j) (hfrozen j))
    hbound hn hl0 hl1

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelComposition.lean <==
import GibbsScan.KernelL2

/-! # Composition of Markov kernels agrees with composition of L² operators -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.KernelL2
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
variable (κ η : Kernel X X) [IsMarkovKernel κ] [IsMarkovKernel η]

/-- Kernel composition acts contravariantly on functions. -/
theorem operator_comp (hκ : κ.Invariant mu) (hη : η.Invariant mu) :
    operator mu (η ∘ₖ κ) (hη.comp hκ) = (operator mu κ hκ).comp (operator mu η hη) := by
  apply ContinuousLinearMap.ext
  intro g
  apply Lp.ext
  have hg : Integrable g ((η ∘ₖ κ) ∘ₘ mu) := by
    rw [hη.comp hκ]
    exact (Lp.memLp g).integrable (by norm_num : (1 : ENNReal) ≤ 2)
  have hae := Measure.ae_integrable_of_integrable_comp hg
  have heq : ∀ᵐ x ∂mu, ∀ᵐ y ∂κ x, operator mu η hη g y = ∫ z, g z ∂η y := by
    apply Measure.ae_ae_of_ae_comp
    rw [hκ]
    exact operator_ae mu η hη g
  filter_upwards [operator_ae mu (η ∘ₖ κ) (hη.comp hκ) g,
    operator_ae mu κ hκ (operator mu η hη g), hae, heq] with x hleft hright hgx heqx
  change operator mu (η ∘ₖ κ) (hη.comp hκ) g x = operator mu κ hκ (operator mu η hη g) x
  rw [hleft, hright, Kernel.integral_comp hgx]
  exact integral_congr_ae (heqx.mono fun _ h => h.symm)

end GibbsScan.KernelL2


==> anc/lean-verification/GibbsScan/KernelConstant.lean <==
import GibbsScan.KernelL2

/-! # Independent resampling induces the averaging projection -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]

theorem KernelL2.operator_congr (κ η : Kernel X X) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hi : κ.Invariant mu) (hj : η.Invariant mu) (h : κ = η) :
    KernelL2.operator mu κ hi = KernelL2.operator mu η hj := by
  subst η
  rfl

theorem KernelL2.centered_norm_congr (nu : Measure X) [IsProbabilityMeasure nu]
    (κ η : Kernel X X) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hi : κ.Invariant mu) (hj : η.Invariant nu) (hm : mu = nu) (hk : κ = η) :
    ‖KernelL2.operator mu κ hi - (averagingProjection (mu := mu)).op‖ =
      ‖KernelL2.operator nu η hj - (averagingProjection (mu := nu)).op‖ := by
  subst nu η
  rfl

theorem constantKernel_invariant : (Kernel.const X mu).Invariant mu := by
  change mu.bind (fun _ => mu) = mu
  simp

theorem constantKernel_operator :
    KernelL2.operator mu (Kernel.const X mu) (constantKernel_invariant mu) =
      (averagingProjection (mu := mu)).op := by
  apply ContinuousLinearMap.ext
  intro f
  apply Lp.ext
  rw [averagingProjection_apply]
  filter_upwards [KernelL2.operator_ae mu (Kernel.const X mu) (constantKernel_invariant mu) f,
    Lp.coeFn_smul (∫ x, f x ∂mu) (oneL2 (mu := mu)), Lp.coeFn_const 2 mu (1 : ℝ)]
    with x hx hs hone
  change oneL2 (mu := mu) x = 1 at hone
  rw [hx, hs]
  simp [hone]

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelCosts.lean <==
import GibbsScan.KernelTheorems

/-! # Cost conclusions for actual scan kernels, equations (5) and (10) -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
variable {Y : ℕ → Type*} [∀ j, MeasurableSpace (Y j)]
variable (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
variable (hrev : ∀ j, (κ j).IsReversible mu)
variable (r : (j : ℕ) → X → Y j) (hr : ∀ j, Measurable (r j))
variable (hfrozen : ∀ j, ∀ᵐ z : X × X ∂(mu ⊗ₘ κ j), r j z.1 = r j z.2)
variable {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
variable (hbound : ∀ j, ‖KernelL2.operator mu (κ j) (hrev j).invariant -
  (conditionalProjection (hr j).comap_le).op‖ ≤ lam)
variable (n : ℕ) [NeZero n]
include r hr hfrozen hl0 hl1 hbound

theorem theorem_1_1_cost
    (hg : 0 < sweepKernelGap mu κ (fun j => (hrev j).invariant) n) :
    0 < randomKernelGap mu κ (fun j => (hrev j).invariant) n ∧
    randomToSweepCost n (randomKernelGap mu κ (fun j => (hrev j).invariant) n)
      (sweepKernelGap mu κ (fun j => (hrev j).invariant) n) ≤
        (2 - sweepKernelGap mu κ (fun j => (hrev j).invariant) n) / (1 - lam) ∧
    (2 - sweepKernelGap mu κ (fun j => (hrev j).invariant) n) / (1 - lam) ≤ 2 / (1 - lam) := by
  apply forward_scalar_cost (by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n))
    (sub_pos.mpr hl1) hg
  · exact sub_le_self _ (norm_nonneg _)
  · exact theorem_1_1 mu κ hrev r hr hfrozen hl0 hl1 hbound n hg

theorem theorem_5_2_cost [Nontrivial (averagingProjection (mu := mu)).Centered]
    (hg : 0 < randomKernelGap mu κ (fun j => (hrev j).invariant) n) :
    0 < sweepKernelGap mu κ (fun j => (hrev j).invariant) n ∧
    sweepToRandomCost n (randomKernelGap mu κ (fun j => (hrev j).invariant) n)
      (sweepKernelGap mu κ (fun j => (hrev j).invariant) n) ≤
        (4 + 2 * (1 + lam) ^ 2 * n * ((n : ℝ) - 1)) / (1 - lam) ∧
    (4 + 2 * (1 + lam) ^ 2 * n * ((n : ℝ) - 1)) / (1 - lam) ≤
      8 * (n : ℝ) ^ 2 / (1 - lam) := by
  have hn : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n)
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast Nat.pos_of_ne_zero (NeZero.ne n)
  have hC : 0 < 2 / (n : ℝ) + (1 + lam) ^ 2 * ((n : ℝ) - 1) :=
    add_pos_of_pos_of_nonneg (div_pos (by norm_num) hn) (mul_nonneg (sq_nonneg _) (sub_nonneg.mpr hn1))
  obtain ⟨hs, hc⟩ := reverse_scalar_cost hn (sub_pos.mpr hl1) hC hg
    (theorem_5_2 mu κ hrev r hr hfrozen hl0 hl1 hbound n)
  refine ⟨hs, ?_, reverse_cost_constant_simple hn1 hl0 hl1⟩
  have he : 2 * (n : ℝ) * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1)) =
      4 + 2 * (1 + lam) ^ 2 * n * ((n : ℝ) - 1) := by
    field_simp
    ring
  simpa only [sweepToRandomCost, he] using hc

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelL2.lean <==
import GibbsScan.L2
import Mathlib.Probability.Kernel.Invariance
import Mathlib.Probability.Kernel.Composition.IntegralCompProd

/-! # Constructing the L² operator of a stationary Markov kernel

The two coordinate pullbacks into the stationary pair law are isometries.
Their adjoint composition defines the operator without choosing representatives
of equivalence classes. The integral identity identifies its action.
-/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.KernelL2
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
variable (κ : Kernel X X) [IsMarkovKernel κ]

theorem fst_preserving : MeasurePreserving Prod.fst (mu ⊗ₘ κ) mu :=
  ⟨measurable_fst, Measure.fst_compProd mu κ⟩

theorem snd_preserving (hi : κ.Invariant mu) : MeasurePreserving Prod.snd (mu ⊗ₘ κ) mu := by
  refine ⟨measurable_snd, ?_⟩
  change (mu ⊗ₘ κ).snd = mu
  rw [Measure.snd_compProd]
  exact hi

def fstLift : Lp ℝ 2 mu →ₗᵢ[ℝ] Lp ℝ 2 (mu ⊗ₘ κ) :=
  Lp.compMeasurePreservingₗᵢ ℝ Prod.fst (fst_preserving mu κ)

def sndLift (hi : κ.Invariant mu) : Lp ℝ 2 mu →ₗᵢ[ℝ] Lp ℝ 2 (mu ⊗ₘ κ) :=
  Lp.compMeasurePreservingₗᵢ ℝ Prod.snd (snd_preserving mu κ hi)

/-- The Markov operator `f ↦ E[f(X₁) | X₀]` as an actual continuous linear map. -/
def operator (hi : κ.Invariant mu) : Operator (Lp ℝ 2 mu) :=
  (fstLift mu κ).toContinuousLinearMap.adjoint.comp (sndLift mu κ hi).toContinuousLinearMap

theorem contraction (hi : κ.Invariant mu) : ‖operator mu κ hi‖ ≤ 1 := by
  apply (ContinuousLinearMap.opNorm_comp_le _ _).trans
  rw [ContinuousLinearMap.adjoint.norm_map]
  exact (mul_le_mul (fstLift mu κ).norm_toContinuousLinearMap_le
    (sndLift mu κ hi).norm_toContinuousLinearMap_le (norm_nonneg _) zero_le_one).trans_eq (mul_one 1)

theorem inner_pair (hi : κ.Invariant mu) (f g : Lp ℝ 2 mu) :
    inner ℝ f (operator mu κ hi g) =
      ∫ z : X × X, f z.1 * g z.2 ∂(mu ⊗ₘ κ) := by
  change inner ℝ f ((fstLift mu κ).toContinuousLinearMap.adjoint (sndLift mu κ hi g)) = _
  rw [ContinuousLinearMap.adjoint_inner_right, L2.inner_def]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_compMeasurePreserving f (fst_preserving mu κ),
    Lp.coeFn_compMeasurePreserving g (snd_preserving mu κ hi)] with z hf hg
  change inner ℝ (Lp.compMeasurePreserving Prod.fst (fst_preserving mu κ) f z)
    (Lp.compMeasurePreserving Prod.snd (snd_preserving mu κ hi) g z) = _
  rw [hf, hg]
  simp [real_inner_comm, mul_comm]

theorem pair_integrable (hi : κ.Invariant mu) (f g : Lp ℝ 2 mu) :
    Integrable (fun z : X × X => f z.1 * g z.2) (mu ⊗ₘ κ) := by
  have h := L2.integrable_inner (𝕜 := ℝ) (fstLift mu κ f) (sndLift mu κ hi g)
  apply h.congr
  filter_upwards [Lp.coeFn_compMeasurePreserving f (fst_preserving mu κ),
    Lp.coeFn_compMeasurePreserving g (snd_preserving mu κ hi)] with z hf hg
  change inner ℝ (Lp.compMeasurePreserving Prod.fst (fst_preserving mu κ) f z)
    (Lp.compMeasurePreserving Prod.snd (snd_preserving mu κ hi) g z) = _
  rw [hf, hg]
  simp [real_inner_comm, mul_comm]

theorem inner_kernel (hi : κ.Invariant mu) (f g : Lp ℝ 2 mu) :
    inner ℝ f (operator mu κ hi g) = ∫ x, f x * (∫ y, g y ∂κ x) ∂mu := by
  rw [inner_pair, Measure.integral_compProd (pair_integrable mu κ hi f g)]
  congr 1
  ext x
  dsimp only
  rw [integral_const_mul]

theorem reversible_swap (hr : κ.IsReversible mu) :
    MeasurePreserving Prod.swap (mu ⊗ₘ κ) (mu ⊗ₘ κ) := by
  refine ⟨measurable_swap, Measure.ext_prod ?_⟩
  intro s t hs ht
  rw [Measure.map_apply measurable_swap (hs.prod ht), Set.preimage_swap_prod,
    Measure.compProd_apply_prod ht hs, Measure.compProd_apply_prod hs ht]
  exact hr ht hs

/-- Detailed balance of the actual kernel implies symmetry of its L² operator. -/
theorem reversible_symmetric (hr : κ.IsReversible mu) (hi : κ.Invariant mu) :
    (operator mu κ hi).IsSymmetric := by
  intro f g
  change inner ℝ (operator mu κ hi f) g = inner ℝ f (operator mu κ hi g)
  calc
    inner ℝ (operator mu κ hi f) g = inner ℝ g (operator mu κ hi f) := real_inner_comm _ _
    _ = ∫ z : X × X, g z.1 * f z.2 ∂(mu ⊗ₘ κ) := inner_pair mu κ hi g f
    _ = ∫ z : X × X, f z.1 * g z.2 ∂(mu ⊗ₘ κ) := ?_
    _ = inner ℝ f (operator mu κ hi g) := (inner_pair mu κ hi f g).symm
  have h := (reversible_swap mu κ hr).integral_comp
    (MeasurableEquiv.prodComm : X × X ≃ᵐ X × X).measurableEmbedding (fun z : X × X => g z.1 * f z.2)
  simpa only [Prod.swap, mul_comm] using h.symm

theorem comp_one {Y : Type*} [MeasurableSpace Y] (ν : Measure Y) [IsProbabilityMeasure ν]
    (f : X → Y) (hf : MeasurePreserving f mu ν) :
    Lp.compMeasurePreserving f hf (oneL2 (mu := ν)) = oneL2 (mu := mu) := by
  apply Lp.ext
  exact (Lp.coeFn_compMeasurePreserving _ hf).trans
    ((hf.quasiMeasurePreserving.ae_eq (Lp.coeFn_const 2 ν (1 : ℝ))).trans
      (Lp.coeFn_const 2 mu (1 : ℝ)).symm)

theorem fstLift_one : fstLift mu κ (oneL2 (mu := mu)) = oneL2 :=
  comp_one (mu ⊗ₘ κ) mu Prod.fst (fst_preserving mu κ)

theorem sndLift_one (hi : κ.Invariant mu) : sndLift mu κ hi (oneL2 (mu := mu)) = oneL2 :=
  comp_one (mu ⊗ₘ κ) mu Prod.snd (snd_preserving mu κ hi)

theorem operator_one (hi : κ.Invariant mu) : operator mu κ hi oneL2 = oneL2 := by
  change (fstLift mu κ).toContinuousLinearMap.adjoint (sndLift mu κ hi oneL2) = _
  rw [sndLift_one, ← fstLift_one mu κ]
  have h := congrArg (fun A : Operator (Lp ℝ 2 mu) => A oneL2) (fstLift mu κ).adjoint_comp_self
  exact h

theorem operator_fixes_average (hi : κ.Invariant mu) (f : Lp ℝ 2 mu) :
    operator mu κ hi ((averagingProjection (mu := mu)).op f) =
      (averagingProjection (mu := mu)).op f := by
  rw [averagingProjection_apply, map_smul, operator_one]

theorem operator_preserves_integral (hi : κ.Invariant mu) (f : Lp ℝ 2 mu) :
    ∫ x, operator mu κ hi f x ∂mu = ∫ x, f x ∂mu := by
  rw [← oneL2_inner, ← oneL2_inner]
  change inner ℝ oneL2 ((fstLift mu κ).toContinuousLinearMap.adjoint (sndLift mu κ hi f)) = _
  rw [ContinuousLinearMap.adjoint_inner_right]
  change inner ℝ (fstLift mu κ oneL2) (sndLift mu κ hi f) = _
  rw [fstLift_one, ← sndLift_one mu κ hi, (sndLift mu κ hi).inner_map_map]

theorem integral_action_integrable (hi : κ.Invariant mu) (g : Lp ℝ 2 mu) :
    Integrable (fun x => ∫ y, g y ∂κ x) mu := by
  have hg : Integrable g (κ ∘ₘ mu) := by
    rw [hi]
    exact (Lp.memLp g).integrable (by norm_num : (1 : ENNReal) ≤ 2)
  rw [Measure.comp_eq_comp_const_apply] at hg
  exact hg.integral_comp

/-- The constructed operator is the usual kernel integral, almost everywhere. -/
theorem operator_ae (hi : κ.Invariant mu) (g : Lp ℝ 2 mu) :
    operator mu κ hi g =ᵐ[mu] (fun x => ∫ y, g y ∂κ x) := by
  apply Integrable.ae_eq_of_forall_setIntegral_eq _ _
    ((Lp.memLp _).integrable (by norm_num : (1 : ENNReal) ≤ 2)) (integral_action_integrable mu κ hi g)
  intro s hs hfin
  let f := indicatorConstLp 2 hs hfin.ne (1 : ℝ)
  have h := inner_kernel mu κ hi f g
  have hf : f =ᵐ[mu] s.indicator (fun _ => (1 : ℝ)) := indicatorConstLp_coeFn
  rw [L2.inner_indicatorConstLp_one hs hfin.ne] at h
  rw [h, ← integral_indicator hs]
  apply integral_congr_ae
  filter_upwards [hf] with x hx
  rw [hx]
  by_cases hxmem : x ∈ s <;> simp [hxmem]

theorem operator_preserves_average (hi : κ.Invariant mu) (f : Lp ℝ 2 mu) :
    (averagingProjection (mu := mu)).op (operator mu κ hi f) =
      (averagingProjection (mu := mu)).op f := by
  rw [averagingProjection_apply, averagingProjection_apply, operator_preserves_integral]

end GibbsScan.KernelL2


==> anc/lean-verification/GibbsScan/KernelMinorization.lean <==
import GibbsScan.KernelL2
import GibbsScan.Minorization
import Mathlib.MeasureTheory.Measure.Sub

/-! # A measurable residual kernel from a uniform minorization -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory ENNReal NNReal
namespace GibbsScan.KernelMinorization
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
variable (κ : Kernel X X) [IsMarkovKernel κ]

def residual {eps : ℝ≥0} (he : eps < 1) (hm : ∀ x, eps • mu ≤ κ x) : Kernel X X where
  toFun x := (1 - eps)⁻¹ • (κ x - eps • mu)
  measurable' := by
    apply Measure.measurable_of_measurable_coe
    intro s hs
    simp only [Measure.smul_apply, Measure.sub_apply hs (hm _), smul_eq_mul]
    exact measurable_const.mul ((κ.measurable_coe hs).sub measurable_const)

theorem residual_apply {eps : ℝ≥0} (he : eps < 1) (hm : ∀ x, eps • mu ≤ κ x)
    (x : X) {s : Set X} (hs : MeasurableSet s) :
    residual mu κ he hm x s = ((1 - eps)⁻¹ : ℝ≥0) • (κ x s - eps • mu s) := by
  change ((1 - eps)⁻¹ • (κ x - eps • mu)) s = _
  rw [Measure.smul_apply, Measure.sub_apply hs (hm x), Measure.smul_apply]

instance residual_markov {eps : ℝ≥0} (he : eps < 1) (hm : ∀ x, eps • mu ≤ κ x) :
    IsMarkovKernel (residual mu κ he hm) := by
  refine ⟨fun x => ⟨?_⟩⟩
  rw [residual_apply mu κ he hm x MeasurableSet.univ]
  change (((1 - eps)⁻¹ : ℝ≥0) : ℝ≥0∞) * (κ x Set.univ - (eps : ℝ≥0∞) * mu Set.univ) = 1
  simp only [measure_univ, mul_one, ← ENNReal.coe_one, ← ENNReal.coe_sub, ← ENNReal.coe_mul]
  rw [inv_mul_cancel₀ (ne_of_gt (tsub_pos_iff_lt.mpr he)), ENNReal.coe_one]

theorem residual_decomposition {eps : ℝ≥0} (he : eps < 1) (hm : ∀ x, eps • mu ≤ κ x)
    (x : X) : (1 - eps) • residual mu κ he hm x + eps • mu = κ x := by
  change (1 - eps) • ((1 - eps)⁻¹ • (κ x - eps • mu)) + eps • mu = _
  rw [smul_smul, mul_inv_cancel₀ (ne_of_gt (tsub_pos_iff_lt.mpr he)), one_smul]
  exact Measure.sub_add_cancel_of_le (hm x)

theorem residual_invariant {eps : ℝ≥0} (he : eps < 1) (hm : ∀ x, eps • mu ≤ κ x)
    (hi : κ.Invariant mu) : (residual mu κ he hm).Invariant mu := by
  ext s hs
  rw [Measure.bind_apply hs (Kernel.aemeasurable _)]
  simp only [residual_apply mu κ he hm _ hs]
  change (∫⁻ x, (((1 - eps)⁻¹ : ℝ≥0) : ℝ≥0∞) *
    (κ x s - (eps : ℝ≥0∞) * mu s) ∂mu) = mu s
  have hmeas : Measurable (fun x => κ x s - (eps : ℝ≥0∞) * mu s) :=
    (κ.measurable_coe hs).sub measurable_const
  have hlow : ∀ x, (eps : ℝ≥0∞) * mu s ≤ κ x s := fun x => hm x s
  rw [lintegral_const_mul _ hmeas,
    lintegral_sub (g := fun _ : X => (eps : ℝ≥0∞) * mu s) measurable_const
      (by simpa using ENNReal.mul_ne_top ENNReal.coe_ne_top (measure_ne_top mu s))
      (Filter.Eventually.of_forall hlow)]
  rw [← Measure.bind_apply hs (Kernel.aemeasurable κ), hi]
  simp only [lintegral_const, measure_univ, mul_one]
  have hsub : mu s - (eps : ℝ≥0∞) * mu s = (1 - (eps : ℝ≥0∞)) * mu s := by
    simpa using (ENNReal.sub_mul (a := 1) (b := (eps : ℝ≥0∞)) (c := mu s)
      (fun _ _ => measure_ne_top mu s)).symm
  rw [hsub, ← ENNReal.coe_one, ← ENNReal.coe_sub,
    ← mul_assoc, ← ENNReal.coe_mul, inv_mul_cancel₀ (ne_of_gt (tsub_pos_iff_lt.mpr he))]
  simp

theorem residual_operator_decomposition {eps : ℝ≥0}
    (he : eps < 1) (hm : ∀ x, eps • mu ≤ κ x) (hi : κ.Invariant mu) :
    KernelL2.operator mu κ hi = (eps : ℝ) • (averagingProjection (mu := mu)).op +
      (1 - (eps : ℝ)) • KernelL2.operator mu (residual mu κ he hm)
        (residual_invariant mu κ he hm hi) := by
  let ρ := residual mu κ he hm
  have hρ := residual_invariant mu κ he hm hi
  apply ContinuousLinearMap.ext
  intro f
  apply Lp.ext
  have hf : Integrable f mu := (Lp.memLp f).integrable (by norm_num : (1 : ENNReal) ≤ 2)
  have hfi : Integrable f (ρ ∘ₘ mu) := by rw [hρ]; exact hf
  have hri := Measure.ae_integrable_of_integrable_comp hfi
  have hmean : (averagingProjection (mu := mu)).op f =ᵐ[mu] fun _ => ∫ x, f x ∂mu := by
    rw [averagingProjection_apply]
    filter_upwards [Lp.coeFn_smul (∫ x, f x ∂mu) (oneL2 (mu := mu)),
      Lp.coeFn_const 2 mu (1 : ℝ)] with x hx hone
    change oneL2 (mu := mu) x = 1 at hone
    rw [hx]
    simp [hone]
  have hsum := Lp.coeFn_add ((eps : ℝ) • (averagingProjection (mu := mu)).op f)
    ((1 - (eps : ℝ)) • KernelL2.operator mu ρ hρ f)
  filter_upwards [KernelL2.operator_ae mu κ hi f, KernelL2.operator_ae mu ρ hρ f,
    hri, hmean, hsum, Lp.coeFn_smul (eps : ℝ) ((averagingProjection (mu := mu)).op f),
    Lp.coeFn_smul (1 - (eps : ℝ)) (KernelL2.operator mu ρ hρ f)] with x hk hr hfx hp hadd hs ht
  change KernelL2.operator mu κ hi f x =
    ((eps : ℝ) • (averagingProjection (mu := mu)).op f +
      (1 - (eps : ℝ)) • KernelL2.operator mu ρ hρ f) x
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul] at hadd hs ht
  rw [hk, hadd, hs, ht, hp, hr, ← residual_decomposition mu κ he hm x]
  have hfx' : Integrable f ((1 - eps) • residual mu κ he hm x) :=
    hfx.smul_measure (c := ((1 - eps : ℝ≥0) : ℝ≥0∞)) ENNReal.coe_ne_top
  have hf' : Integrable f (eps • mu) :=
    hf.smul_measure (c := (eps : ℝ≥0∞)) ENNReal.coe_ne_top
  rw [integral_add_measure hfx' hf']
  simp only [integral_smul_nnreal_measure, NNReal.smul_def, smul_eq_mul, NNReal.coe_sub he.le,
    NNReal.coe_one]
  ring

/-- Doeblin minorization gives the absolute L² contraction, via a constructed Markov kernel. -/
theorem norm_bound_of_minorization {eps : ℝ≥0} (he : eps < 1)
    (hm : ∀ x, eps • mu ≤ κ x) (hi : κ.Invariant mu) :
    ‖KernelL2.operator mu κ hi - (averagingProjection (mu := mu)).op‖ ≤ 1 - (eps : ℝ) := by
  rw [residual_operator_decomposition mu κ he hm hi]
  exact minorized_norm_bound averagingProjection _
    (KernelL2.contraction mu _ _) (KernelL2.operator_fixes_average mu _ _)
    (by exact_mod_cast he.le)

/-- The endpoint `ε = 1` forces complete independent resampling. -/
theorem norm_bound_of_minorization_le {eps : ℝ≥0} (he : eps ≤ 1)
    (hm : ∀ x, eps • mu ≤ κ x) (hi : κ.Invariant mu) :
    ‖KernelL2.operator mu κ hi - (averagingProjection (mu := mu)).op‖ ≤ 1 - (eps : ℝ) := by
  rcases lt_or_eq_of_le he with he' | rfl
  · exact norm_bound_of_minorization mu κ he' hm hi
  have hk : ∀ x, κ x = mu := fun x =>
    (Measure.eq_of_le_of_isProbabilityMeasure (by simpa using hm x)).symm
  have hop : KernelL2.operator mu κ hi = (averagingProjection (mu := mu)).op := by
    apply ContinuousLinearMap.ext
    intro f
    apply Lp.ext
    rw [averagingProjection_apply]
    filter_upwards [KernelL2.operator_ae mu κ hi f,
      Lp.coeFn_smul (∫ x, f x ∂mu) (oneL2 (mu := mu)),
      Lp.coeFn_const 2 mu (1 : ℝ)] with x hx hs hone
    change oneL2 (mu := mu) x = 1 at hone
    rw [hx, hk, hs]
    simp [hone]
  simp [hop]

/-- An almost-everywhere minorization suffices; exceptional inputs are repaired measurably. -/
theorem norm_bound_of_ae_minorization {eps : ℝ≥0} (he : eps ≤ 1)
    (hm : ∀ᵐ x ∂mu, eps • mu ≤ κ x) (hi : κ.Invariant mu) :
    ‖KernelL2.operator mu κ hi - (averagingProjection (mu := mu)).op‖ ≤ 1 - (eps : ℝ) := by
  classical
  let N := toMeasurable mu {x | ¬ eps • mu ≤ κ x}
  have hN : MeasurableSet N := measurableSet_toMeasurable _ _
  have hNzero : mu N = 0 := by simpa [N, measure_toMeasurable] using! hm
  let ρ := Kernel.piecewise hN (Kernel.const X mu) κ
  have heq : ρ =ᵐ[mu] κ := by
    filter_upwards [measure_eq_zero_iff_ae_notMem.mp hNzero] with x hx
    simp [ρ, Kernel.piecewise_apply, hx]
  have hρ : ρ.Invariant mu := (Measure.bind_congr_right heq).trans hi
  have hminor : ∀ x, eps • mu ≤ ρ x := by
    intro x
    by_cases hx : x ∈ N
    · simp only [ρ, Kernel.piecewise_apply, if_pos hx, Kernel.const_apply]
      intro s
      change (eps : ℝ≥0∞) * mu s ≤ mu s
      exact mul_le_of_le_one_left' (by exact_mod_cast he)
    · simp only [ρ, Kernel.piecewise_apply, if_neg hx]
      by_contra hc
      exact hx (subset_toMeasurable mu _ hc)
  have hop : KernelL2.operator mu ρ hρ = KernelL2.operator mu κ hi := by
    apply ContinuousLinearMap.ext
    intro f
    apply Lp.ext
    filter_upwards [KernelL2.operator_ae mu ρ hρ f, KernelL2.operator_ae mu κ hi f, heq]
      with x hx hy heqx
    rw [hx, hy, heqx]
  rw [← hop]
  exact norm_bound_of_minorization_le mu ρ he hminor hρ

end GibbsScan.KernelMinorization


==> anc/lean-verification/GibbsScan/KernelPositive.lean <==
import GibbsScan.KernelTheorems
import GibbsScan.KernelReversibility

/-! # Positive-kernel and squared-kernel scan comparisons -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan

theorem fullSpace_positive_deterministic_to_random
    {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    (P : OrthogonalProjection H) (K : ℕ → Operator H)
    (hs : ∀ j, (K j).IsSymmetric) (hp : ∀ j x, 0 ≤ inner ℝ x (K j x))
    (hc : ∀ j, ‖K j‖ ≤ 1)
    (hi : ∀ j x, P.op (K j x) = P.op x) (hf : ∀ j x, K j (P.op x) = P.op x)
    {n : ℕ} (hn : 0 < n) (hg : 0 < normGap P (sweep K n)) :
    normGap P (sweep K n) / ((n : ℝ) * (2 - normGap P (sweep K n))) ≤
      normGap P (randomScan K n) := by
  have hgs : gap (sweep (fun j => P.restrict (K j) (hi j)) n) = normGap P (sweep K n) := by
    unfold gap normGap
    rw [P.norm_centered_sweep K hi hf]
  have hgr : gap (randomScan (fun j => P.restrict (K j) (hi j)) n) =
      normGap P (randomScan K n) := by
    unfold gap normGap
    rw [P.norm_centered_randomScan K hi hf hn]
  have h := positive_deterministic_to_random (fun j => P.restrict (K j) (hi j)) hn
    (fun j _ => P.restrict_symmetric _ _ (hs j))
    (fun j _ x => hp j (x : H))
    (fun j _ => (P.restrict_norm_le _ _).trans (hc j)) (by rwa [hgs])
  rwa [hgs, hgr] at h

/-- Detailed balance of the actual conditional-resampling kernel. -/
theorem gibbsKernel_reversible {X : Type*} {m : MeasurableSpace X} [m0 : MeasurableSpace X]
    [StandardBorelSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
    (hm : m ≤ m0) : (gibbsKernel mu hm).IsReversible mu := by
  apply KernelL2.symmetric_reversible mu _ (gibbsKernel_invariant mu hm)
  rw [gibbsKernel_operator]
  exact (conditionalProjection hm).symmetric

variable {X : Type*} [m0 : MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]

/-- Corollary 5.2 for actual positive reversible kernels. -/
theorem corollary_5_3 (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hr : ∀ j, (κ j).IsReversible mu)
    (hp : ∀ j f, 0 ≤ inner ℝ f (KernelL2.operator mu (κ j) (hr j).invariant f))
    (n : ℕ) [NeZero n] (hg : 0 < sweepKernelGap mu κ (fun j => (hr j).invariant) n) :
    sweepKernelGap mu κ (fun j => (hr j).invariant) n /
      ((n : ℝ) * (2 - sweepKernelGap mu κ (fun j => (hr j).invariant) n)) ≤
        randomKernelGap mu κ (fun j => (hr j).invariant) n := by
  simp only [sweepKernelGap_eq, randomKernelGap_eq] at hg ⊢
  exact fullSpace_positive_deterministic_to_random averagingProjection
    (fun j => KernelL2.operator mu (κ j) (hr j).invariant)
    (fun j => KernelL2.reversible_symmetric mu _ (hr j) _) hp
    (fun j => KernelL2.contraction mu _ _)
    (fun j => KernelL2.operator_preserves_average mu _ _)
    (fun j => KernelL2.operator_fixes_average mu _ _)
    (Nat.pos_of_ne_zero (NeZero.ne n)) hg

theorem squaredKernel_positive (κ : Kernel X X) [IsMarkovKernel κ]
    (hr : κ.IsReversible mu) (f : Lp ℝ 2 mu) :
    0 ≤ inner ℝ f (KernelL2.operator mu (κ ∘ₖ κ) (hr.invariant.comp hr.invariant) f) := by
  rw [KernelL2.operator_comp mu κ κ hr.invariant hr.invariant]
  exact square_positive (KernelL2.reversible_symmetric mu κ hr hr.invariant) f

private theorem square_symmetric {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    (K : Operator H) (hs : K.IsSymmetric) : (K.comp K).IsSymmetric := by
  intro f g
  change inner ℝ (K (K f)) g = inner ℝ f (K (K g))
  exact (hs.apply_clm (K f) g).trans (hs.apply_clm f (K g))

theorem squaredKernel_reversible (κ : Kernel X X) [IsMarkovKernel κ]
    (hr : κ.IsReversible mu) : (κ ∘ₖ κ).IsReversible mu := by
  apply KernelL2.symmetric_reversible mu _ (hr.invariant.comp hr.invariant)
  rw [KernelL2.operator_comp mu κ κ hr.invariant hr.invariant]
  exact square_symmetric _ (KernelL2.reversible_symmetric mu κ hr hr.invariant)

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelQuadratic.lean <==
import GibbsScan.KernelL2

/-! # Kernel norm bounds in integral form -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal ProbabilityTheory
namespace GibbsScan.KernelL2
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]

theorem norm_sq_integral (f : Lp ℝ 2 mu) : ‖f‖ ^ 2 = ∫ x, f x ^ 2 ∂mu := by
  rw [← real_inner_self_eq_norm_sq, L2.inner_def]
  simp only [real_inner_self_eq_norm_sq, Real.norm_eq_abs, sq_abs]

theorem operator_toLp_ae (κ : Kernel X X) [IsMarkovKernel κ] (hi : κ.Invariant mu)
    {f : X → ℝ} (hf : MemLp f 2 mu) :
    operator mu κ hi (hf.toLp f) =ᵐ[mu] fun x => ∫ y, f y ∂κ x := by
  have hrep : ∀ᵐ x ∂mu, ∀ᵐ y ∂κ x, hf.toLp f y = f y := by
    apply Measure.ae_ae_of_ae_comp
    rw [hi]
    exact hf.coeFn_toLp
  filter_upwards [operator_ae mu κ hi (hf.toLp f), hrep] with x hop he
  exact hop.trans (integral_congr_ae he)

theorem integral_difference_sq_bound (κ η : Kernel X X) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hκ : κ.Invariant mu) (hη : η.Invariant mu) {lam : ℝ} (hl : 0 ≤ lam)
    (hb : ‖operator mu κ hκ - operator mu η hη‖ ≤ lam)
    {f : X → ℝ} (hf : MemLp f 2 mu) :
    (∫ x, ((∫ y, f y ∂κ x) - ∫ y, f y ∂η x) ^ 2 ∂mu) ≤ lam ^ 2 * ∫ x, f x ^ 2 ∂mu := by
  let F := hf.toLp f
  let T := operator mu κ hκ - operator mu η hη
  have hrep : T F =ᵐ[mu] fun x => (∫ y, f y ∂κ x) - ∫ y, f y ∂η x := by
    filter_upwards [operator_toLp_ae mu κ hκ hf, operator_toLp_ae mu η hη hf,
      Lp.coeFn_sub (operator mu κ hκ F) (operator mu η hη F)] with x hk he hs
    exact hs.trans (congrArg₂ (· - ·) hk he)
  have hout : ‖T F‖ ^ 2 = ∫ x, ((∫ y, f y ∂κ x) - ∫ y, f y ∂η x) ^ 2 ∂mu := by
    rw [norm_sq_integral]
    exact integral_congr_ae (hrep.fun_comp (fun r : ℝ => r ^ 2))
  have hin : ‖F‖ ^ 2 = ∫ x, f x ^ 2 ∂mu := by
    rw [norm_sq_integral]
    exact integral_congr_ae (hf.coeFn_toLp.fun_comp (fun r : ℝ => r ^ 2))
  have hn : ‖T F‖ ≤ lam * ‖F‖ :=
    (T.le_opNorm F).trans (mul_le_mul_of_nonneg_right hb (norm_nonneg _))
  have hs := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hl (norm_nonneg _))).mpr hn
  rw [mul_pow, hout, hin] at hs
  exact hs

end GibbsScan.KernelL2


==> anc/lean-verification/GibbsScan/KernelReversibility.lean <==
import GibbsScan.KernelL2

/-! # Equivalence of detailed balance and L² symmetry -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.KernelL2
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]
variable (κ : Kernel X X) [IsMarkovKernel κ] (hi : κ.Invariant mu)

theorem inner_indicator_pair {s t : Set X} (hs : MeasurableSet s) (ht : MeasurableSet t) :
    inner ℝ (indicatorConstLp 2 hs (measure_ne_top mu _) (1 : ℝ))
      (operator mu κ hi (indicatorConstLp 2 ht (measure_ne_top mu _) (1 : ℝ))) =
        (mu ⊗ₘ κ).real (s ×ˢ t) := by
  rw [inner_pair]
  rw [← integral_indicator_one (hs.prod ht)]
  apply integral_congr_ae
  have hf := (fst_preserving mu κ).quasiMeasurePreserving.ae_eq
    (indicatorConstLp_coeFn (p := (2 : ENNReal)) (hs := hs)
      (hμs := measure_ne_top mu _) (c := (1 : ℝ)))
  have hg := (snd_preserving mu κ hi).quasiMeasurePreserving.ae_eq
    (indicatorConstLp_coeFn (p := (2 : ENNReal)) (hs := ht)
      (hμs := measure_ne_top mu _) (c := (1 : ℝ)))
  filter_upwards [hf, hg] with z hz hz'
  simp only [Function.comp_def] at hz hz'
  change _ * _ = _
  rw [hz, hz']
  by_cases hs' : z.1 ∈ s <;> by_cases ht' : z.2 ∈ t <;> simp [hs', ht']

theorem symmetric_reversible (hs : (operator mu κ hi).IsSymmetric) : κ.IsReversible mu := by
  intro s t hs' ht'
  rw [← Measure.compProd_apply_prod hs' ht', ← Measure.compProd_apply_prod ht' hs']
  apply (ENNReal.toReal_eq_toReal_iff' (measure_ne_top _ _) (measure_ne_top _ _)).mp
  change (mu ⊗ₘ κ).real (s ×ˢ t) = (mu ⊗ₘ κ).real (t ×ˢ s)
  rw [← inner_indicator_pair mu κ hi hs' ht', ← inner_indicator_pair mu κ hi ht' hs']
  rw [← hs.apply_clm, real_inner_comm]

theorem symmetric_iff_reversible : (operator mu κ hi).IsSymmetric ↔ κ.IsReversible mu :=
  ⟨symmetric_reversible mu κ hi, fun h => reversible_symmetric mu κ h hi⟩

end GibbsScan.KernelL2


==> anc/lean-verification/GibbsScan/KernelScans.lean <==
import GibbsScan.KernelComposition

/-! # Actual random-scan and deterministic-scan kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory ENNReal BigOperators
namespace GibbsScan
variable {X : Type*} [MeasurableSpace X]

/-- Uniformly choose one of the first `n` component kernels. -/
def randomKernel (κ : ℕ → Kernel X X) (n : ℕ) : Kernel X X where
  toFun x := (n : ℝ≥0∞)⁻¹ • ∑ j ∈ Finset.range n, κ j x
  measurable' := by
    apply Measure.measurable_of_measurable_coe
    intro s hs
    simp only [Measure.smul_apply, Measure.finsetSum_apply, smul_eq_mul]
    exact measurable_const.mul (Finset.measurable_sum _ (fun j _ => (κ j).measurable_coe hs))

theorem randomKernel_apply (κ : ℕ → Kernel X X) (n : ℕ) (x : X) (s : Set X) :
    randomKernel κ n x s = (n : ℝ≥0∞)⁻¹ * ∑ j ∈ Finset.range n, κ j x s := by
  simp only [randomKernel, Kernel.coe_mk, Measure.smul_apply, Measure.finsetSum_apply, smul_eq_mul]

theorem randomKernel_markov (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    {n : ℕ} (hn : 0 < n) : IsMarkovKernel (randomKernel κ n) := by
  refine ⟨fun x => ⟨?_⟩⟩
  rw [randomKernel_apply]
  simp [hn.ne', ENNReal.inv_mul_cancel]

instance randomKernel_markov_of_neZero (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (n : ℕ) [NeZero n] : IsMarkovKernel (randomKernel κ n) :=
  randomKernel_markov κ (Nat.pos_of_ne_zero (NeZero.ne n))

/-- The kernel whose action on functions is `K_(n-1) ... K_0`.
Composition of transition kernels reverses the order on functions. -/
def sweepKernel (κ : ℕ → Kernel X X) : ℕ → Kernel X X
  | 0 => Kernel.id
  | n + 1 => sweepKernel κ n ∘ₖ κ n

instance sweepKernel_markov (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (n : ℕ) : IsMarkovKernel (sweepKernel κ n) := by
  induction n with
  | zero => change IsMarkovKernel Kernel.id; infer_instance
  | succ n ih =>
    letI := ih
    change IsMarkovKernel (sweepKernel κ n ∘ₖ κ n)
    infer_instance

variable (mu : Measure X) [IsProbabilityMeasure mu]

theorem randomKernel_invariant (κ : ℕ → Kernel X X) (hi : ∀ j, (κ j).Invariant mu)
    {n : ℕ} (hn : 0 < n) : (randomKernel κ n).Invariant mu := by
  change mu.bind (randomKernel κ n) = mu
  ext s hs
  rw [Measure.bind_apply hs (Kernel.aemeasurable _)]
  simp_rw [randomKernel_apply]
  rw [lintegral_const_mul _ (Finset.measurable_sum _ (fun j _ => (κ j).measurable_coe hs)),
    lintegral_finsetSum _ (fun j _ => (κ j).measurable_coe hs)]
  have hj : ∀ j, ∫⁻ x, κ j x s ∂mu = mu s := by
    intro j
    rw [← Measure.bind_apply hs (Kernel.aemeasurable _), hi j]
  simp_rw [hj]
  simp [hn.ne', ENNReal.inv_mul_cancel, ← mul_assoc]

theorem randomKernel_operator (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hi : ∀ j, (κ j).Invariant mu) (n : ℕ) [NeZero n] :
    KernelL2.operator mu (randomKernel κ n)
      (randomKernel_invariant mu κ hi (Nat.pos_of_ne_zero (NeZero.ne n))) =
        randomScan (fun j => KernelL2.operator mu (κ j) (hi j)) n := by
  apply ContinuousLinearMap.ext
  intro g
  apply Lp.ext
  rw [randomScan_apply]
  have hInt : ∀ᵐ x ∂mu, ∀ j, Integrable g (κ j x) := by
    apply ae_all_iff.mpr
    intro j
    apply Measure.ae_integrable_of_integrable_comp
    rw [hi j]
    exact (Lp.memLp g).integrable (by norm_num : (1 : ENNReal) ≤ 2)
  have hOp : ∀ᵐ x ∂mu, ∀ j, KernelL2.operator mu (κ j) (hi j) g x = ∫ y, g y ∂κ j x :=
    ae_all_iff.mpr (fun j => KernelL2.operator_ae mu (κ j) (hi j) g)
  filter_upwards [KernelL2.operator_ae mu (randomKernel κ n)
      (randomKernel_invariant mu κ hi (Nat.pos_of_ne_zero (NeZero.ne n))) g,
    Lp.coeFn_smul (n : ℝ)⁻¹ (∑ j ∈ Finset.range n, KernelL2.operator mu (κ j) (hi j) g),
    Lp.coeFn_fun_finsetSum (Finset.range n) (fun j => KernelL2.operator mu (κ j) (hi j) g),
    hInt, hOp] with x hleft hsmul hsum hint hop
  rw [hleft, hsmul]
  change (∫ y, g y ∂((n : ℝ≥0∞)⁻¹ • ∑ j ∈ Finset.range n, κ j x)) =
    (n : ℝ)⁻¹ * (∑ j ∈ Finset.range n, KernelL2.operator mu (κ j) (hi j) g) x
  rw [hsum, integral_smul_measure, integral_finsetSum_measure (fun j _ => hint j)]
  simp only [ENNReal.toReal_inv, ENNReal.toReal_natCast, smul_eq_mul, hop]

theorem idKernel_invariant : (Kernel.id : Kernel X X).Invariant mu :=
  Measure.bind_dirac

theorem idKernel_operator :
    KernelL2.operator mu Kernel.id (idKernel_invariant mu) = ContinuousLinearMap.id ℝ (Lp ℝ 2 mu) := by
  apply ContinuousLinearMap.ext
  intro f
  apply Lp.ext
  filter_upwards [KernelL2.operator_ae mu Kernel.id (idKernel_invariant mu) f] with x hx
  change KernelL2.operator mu Kernel.id (idKernel_invariant mu) f x = f x
  rw [hx, Kernel.id_apply]
  exact integral_dirac' f x (Lp.stronglyMeasurable f)

theorem sweepKernel_invariant (κ : ℕ → Kernel X X) (hi : ∀ j, (κ j).Invariant mu)
    (n : ℕ) : (sweepKernel κ n).Invariant mu := by
  induction n with
  | zero => exact idKernel_invariant mu
  | succ n ih => exact ih.comp (hi n)

theorem sweepKernel_operator (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hi : ∀ j, (κ j).Invariant mu) (n : ℕ) :
    KernelL2.operator mu (sweepKernel κ n) (sweepKernel_invariant mu κ hi n) =
      sweep (fun j => KernelL2.operator mu (κ j) (hi j)) n := by
  induction n with
  | zero => exact idKernel_operator mu
  | succ n ih =>
    change KernelL2.operator mu (sweepKernel κ n ∘ₖ κ n) _ =
      (KernelL2.operator mu (κ n) (hi n)).comp (sweep _ n)
    rw [KernelL2.operator_comp mu (κ n) (sweepKernel κ n) (hi n)
      (sweepKernel_invariant mu κ hi n), ih]

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelTheorems.lean <==
import GibbsScan.KernelBlocks
import GibbsScan.KernelScans
import GibbsScan.GibbsKernel

/-! # Gap comparisons stated for transition kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan
variable {X : Type*} [MeasurableSpace X] (mu : Measure X) [IsProbabilityMeasure mu]

/-- The norm-gap convention in Section 2, for the L² operator constructed from a stationary kernel. -/
def markovGap (κ : Kernel X X) [IsMarkovKernel κ] (hi : κ.Invariant mu) : ℝ :=
  normGap (averagingProjection (mu := mu)) (KernelL2.operator mu κ hi)

def randomKernelGap (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hi : ∀ j, (κ j).Invariant mu) (n : ℕ) [NeZero n] : ℝ :=
  markovGap mu (randomKernel κ n) (randomKernel_invariant mu κ hi (Nat.pos_of_ne_zero (NeZero.ne n)))

def sweepKernelGap (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hi : ∀ j, (κ j).Invariant mu) (n : ℕ) : ℝ :=
  markovGap mu (sweepKernel κ n) (sweepKernel_invariant mu κ hi n)

theorem randomKernelGap_eq (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hi : ∀ j, (κ j).Invariant mu) (n : ℕ) [NeZero n] :
    randomKernelGap mu κ hi n = normGap (averagingProjection (mu := mu))
      (randomScan (fun j => KernelL2.operator mu (κ j) (hi j)) n) := by
  unfold randomKernelGap markovGap
  rw [randomKernel_operator]

theorem sweepKernelGap_eq (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hi : ∀ j, (κ j).Invariant mu) (n : ℕ) :
    sweepKernelGap mu κ hi n = normGap (averagingProjection (mu := mu))
      (sweep (fun j => KernelL2.operator mu (κ j) (hi j)) n) := by
  unfold sweepKernelGap markovGap
  rw [sweepKernel_operator]

variable {Y : ℕ → Type*} [∀ j, MeasurableSpace (Y j)]

/-- Theorem 1.1, expressed entirely in terms of gaps of actual scan kernels. -/
theorem theorem_1_1
    (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hrev : ∀ j, (κ j).IsReversible mu)
    (r : (j : ℕ) → X → Y j) (hr : ∀ j, Measurable (r j))
    (hfrozen : ∀ j, ∀ᵐ z : X × X ∂(mu ⊗ₘ κ j), r j z.1 = r j z.2)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hbound : ∀ j, ‖KernelL2.operator mu (κ j) (hrev j).invariant -
      (conditionalProjection (hr j).comap_le).op‖ ≤ lam)
    (n : ℕ) [NeZero n]
    (hg : 0 < sweepKernelGap mu κ (fun j => (hrev j).invariant) n) :
    (1 - lam) / n * sweepKernelGap mu κ (fun j => (hrev j).invariant) n /
      (2 - sweepKernelGap mu κ (fun j => (hrev j).invariant) n) ≤
        randomKernelGap mu κ (fun j => (hrev j).invariant) n := by
  simp only [sweepKernelGap_eq, randomKernelGap_eq] at hg ⊢
  exact kernel_deterministic_to_random mu κ hrev r hr hfrozen hl0 hl1 hbound
    (Nat.pos_of_ne_zero (NeZero.ne n)) hg

/-- Theorem 1.2, expressed entirely in terms of gaps of actual scan kernels. -/
theorem theorem_5_2 [Nontrivial (averagingProjection (mu := mu)).Centered]
    (κ : ℕ → Kernel X X) [∀ j, IsMarkovKernel (κ j)]
    (hrev : ∀ j, (κ j).IsReversible mu)
    (r : (j : ℕ) → X → Y j) (hr : ∀ j, Measurable (r j))
    (hfrozen : ∀ j, ∀ᵐ z : X × X ∂(mu ⊗ₘ κ j), r j z.1 = r j z.2)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hbound : ∀ j, ‖KernelL2.operator mu (κ j) (hrev j).invariant -
      (conditionalProjection (hr j).comap_le).op‖ ≤ lam)
    (n : ℕ) [NeZero n] :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      randomKernelGap mu κ (fun j => (hrev j).invariant) n ≤
        sweepKernelGap mu κ (fun j => (hrev j).invariant) n := by
  simp only [sweepKernelGap_eq, randomKernelGap_eq]
  exact kernel_random_to_deterministic mu κ hrev r hr hfrozen hl0 hl1 hbound
    (Nat.pos_of_ne_zero (NeZero.ne n))

/-- Corollary 3.1 for the actual conditional-resampling kernels. -/
theorem corollary_3_1 [StandardBorelSpace X]
    (m : ℕ → MeasurableSpace X) (hm : ∀ j, m j ≤ ‹MeasurableSpace X›)
    (n : ℕ) [NeZero n]
    (hg : 0 < sweepKernelGap mu (fun j => gibbsKernel mu (hm j))
      (fun j => gibbsKernel_invariant mu (hm j)) n) :
    sweepKernelGap mu (fun j => gibbsKernel mu (hm j))
      (fun j => gibbsKernel_invariant mu (hm j)) n /
        ((n : ℝ) * (2 - sweepKernelGap mu (fun j => gibbsKernel mu (hm j))
          (fun j => gibbsKernel_invariant mu (hm j)) n)) ≤
      randomKernelGap mu (fun j => gibbsKernel mu (hm j))
        (fun j => gibbsKernel_invariant mu (hm j)) n := by
  simp only [sweepKernelGap_eq, randomKernelGap_eq, gibbsKernel_operator] at hg ⊢
  have h := l2_deterministic_to_random (mu := mu) m hm
    (fun j => (conditionalProjection (hm j)).op)
    (fun j => (conditionalProjection (hm j)).symmetric)
    (fun j => (conditionalProjection (hm j)).idempotent)
    (lam := 0) (fun j => by simp) (Nat.pos_of_ne_zero (NeZero.ne n))
    (by norm_num) (by norm_num) hg
  convert h using 1
  simp only [div_eq_mul_inv, mul_inv_rev, sub_zero, one_mul]
  ring

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelTransfer.lean <==
import GibbsScan.KernelComposition

/-! # L² transfer between two different marginal spaces -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.KernelTransfer
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
variable (mu : Measure X) (nu : Measure Y) [IsProbabilityMeasure mu] [IsProbabilityMeasure nu]
variable (κ : Kernel X Y) [IsMarkovKernel κ] (hi : κ ∘ₘ mu = nu)

def leftLift : Lp ℝ 2 mu →ₗᵢ[ℝ] Lp ℝ 2 (mu ⊗ₘ κ) :=
  Lp.compMeasurePreservingₗᵢ ℝ Prod.fst ⟨measurable_fst, Measure.fst_compProd mu κ⟩

include hi

theorem right_preserving : MeasurePreserving Prod.snd (mu ⊗ₘ κ) nu := by
  refine ⟨measurable_snd, ?_⟩
  change (mu ⊗ₘ κ).snd = nu
  rw [Measure.snd_compProd, hi]

def rightLift : Lp ℝ 2 nu →ₗᵢ[ℝ] Lp ℝ 2 (mu ⊗ₘ κ) :=
  Lp.compMeasurePreservingₗᵢ ℝ Prod.snd (right_preserving mu nu κ hi)

def operator : Lp ℝ 2 nu →L[ℝ] Lp ℝ 2 mu :=
  (leftLift mu κ).toContinuousLinearMap.adjoint.comp (rightLift mu nu κ hi).toContinuousLinearMap

theorem inner_pair (f : Lp ℝ 2 mu) (g : Lp ℝ 2 nu) :
    inner ℝ f (operator mu nu κ hi g) = ∫ z : X × Y, f z.1 * g z.2 ∂(mu ⊗ₘ κ) := by
  change inner ℝ f ((leftLift mu κ).toContinuousLinearMap.adjoint (rightLift mu nu κ hi g)) = _
  rw [ContinuousLinearMap.adjoint_inner_right, L2.inner_def]
  apply integral_congr_ae
  filter_upwards [Lp.coeFn_compMeasurePreserving f
      (show MeasurePreserving Prod.fst (mu ⊗ₘ κ) mu from ⟨measurable_fst, Measure.fst_compProd mu κ⟩),
    Lp.coeFn_compMeasurePreserving g (right_preserving mu nu κ hi)] with z hf hg
  change inner ℝ (Lp.compMeasurePreserving Prod.fst _ f z)
    (Lp.compMeasurePreserving Prod.snd _ g z) = _
  rw [hf, hg]
  simp [mul_comm]

theorem pair_integrable (f : Lp ℝ 2 mu) (g : Lp ℝ 2 nu) :
    Integrable (fun z : X × Y => f z.1 * g z.2) (mu ⊗ₘ κ) := by
  have h := L2.integrable_inner (𝕜 := ℝ) (leftLift mu κ f) (rightLift mu nu κ hi g)
  apply h.congr
  filter_upwards [Lp.coeFn_compMeasurePreserving f
      (show MeasurePreserving Prod.fst (mu ⊗ₘ κ) mu from ⟨measurable_fst, Measure.fst_compProd mu κ⟩),
    Lp.coeFn_compMeasurePreserving g (right_preserving mu nu κ hi)] with z hf hg
  change inner ℝ (Lp.compMeasurePreserving Prod.fst _ f z)
    (Lp.compMeasurePreserving Prod.snd _ g z) = _
  rw [hf, hg]
  simp [mul_comm]

theorem inner_kernel (f : Lp ℝ 2 mu) (g : Lp ℝ 2 nu) :
    inner ℝ f (operator mu nu κ hi g) = ∫ x, f x * (∫ y, g y ∂κ x) ∂mu := by
  rw [inner_pair, Measure.integral_compProd (pair_integrable mu nu κ hi f g)]
  congr 1
  ext x
  dsimp only
  rw [integral_const_mul]

theorem integral_action_integrable (g : Lp ℝ 2 nu) :
    Integrable (fun x => ∫ y, g y ∂κ x) mu := by
  have hg : Integrable g (κ ∘ₘ mu) := by
    rw [hi]
    exact (Lp.memLp g).integrable (by norm_num : (1 : ENNReal) ≤ 2)
  rw [Measure.comp_eq_comp_const_apply] at hg
  exact hg.integral_comp

theorem operator_ae (g : Lp ℝ 2 nu) :
    operator mu nu κ hi g =ᵐ[mu] (fun x => ∫ y, g y ∂κ x) := by
  apply Integrable.ae_eq_of_forall_setIntegral_eq _ _
    ((Lp.memLp _).integrable (by norm_num : (1 : ENNReal) ≤ 2))
    (integral_action_integrable mu nu κ hi g)
  intro s hs hfin
  let f := indicatorConstLp 2 hs hfin.ne (1 : ℝ)
  have h := inner_kernel mu nu κ hi f g
  have hf : f =ᵐ[mu] s.indicator (fun _ => (1 : ℝ)) := indicatorConstLp_coeFn
  rw [L2.inner_indicatorConstLp_one hs hfin.ne] at h
  rw [h, ← integral_indicator hs]
  apply integral_congr_ae
  filter_upwards [hf] with x hx
  rw [hx]
  by_cases hxmem : x ∈ s <;> simp [hxmem]

theorem compatible_adjoint (η : Kernel Y X) [IsMarkovKernel η] (hj : η ∘ₘ nu = mu)
    (hpair : MeasurePreserving Prod.swap (mu ⊗ₘ κ) (nu ⊗ₘ η)) :
    operator mu nu κ hi = (operator nu mu η hj).adjoint := by
  apply ContinuousLinearMap.ext
  intro g
  apply ext_inner_left ℝ
  intro f
  rw [ContinuousLinearMap.adjoint_inner_right,
    real_inner_comm g (operator nu mu η hj f), inner_pair, inner_pair]
  have h := hpair.integral_comp
    (MeasurableEquiv.prodComm : X × Y ≃ᵐ Y × X).measurableEmbedding
    (fun z : Y × X => g z.1 * f z.2)
  simpa only [Prod.swap, mul_comm] using h

theorem roundTrip_invariant (η : Kernel Y X) [IsMarkovKernel η] (hj : η ∘ₘ nu = mu) :
    (η ∘ₖ κ).Invariant mu := by
  change (η ∘ₖ κ) ∘ₘ mu = mu
  rw [← Measure.comp_assoc, hi, hj]

/-- Transfer composition agrees with an actual round-trip transition. -/
theorem roundTrip_operator (η : Kernel Y X) [IsMarkovKernel η] (hj : η ∘ₘ nu = mu) :
    KernelL2.operator mu (η ∘ₖ κ) (roundTrip_invariant mu nu κ hi η hj) =
      (operator mu nu κ hi).comp (operator nu mu η hj) := by
  apply ContinuousLinearMap.ext
  intro g
  apply Lp.ext
  have hg : Integrable g ((η ∘ₖ κ) ∘ₘ mu) := by
    rw [roundTrip_invariant mu nu κ hi η hj]
    exact (Lp.memLp g).integrable (by norm_num : (1 : ENNReal) ≤ 2)
  have hae := Measure.ae_integrable_of_integrable_comp hg
  have heq : ∀ᵐ x ∂mu, ∀ᵐ y ∂κ x, operator nu mu η hj g y = ∫ z, g z ∂η y := by
    apply Measure.ae_ae_of_ae_comp
    rw [hi]
    exact operator_ae nu mu η hj g
  filter_upwards [KernelL2.operator_ae mu (η ∘ₖ κ) (roundTrip_invariant mu nu κ hi η hj) g,
    operator_ae mu nu κ hi (operator nu mu η hj g), hae, heq] with x hleft hright hgx heqx
  change KernelL2.operator mu (η ∘ₖ κ) _ g x = operator mu nu κ hi (operator nu mu η hj g) x
  rw [hleft, hright, Kernel.integral_comp hgx]
  exact integral_congr_ae (heqx.mono fun _ h => h.symm)

end GibbsScan.KernelTransfer


==> anc/lean-verification/GibbsScan/KernelTransport.lean <==
import GibbsScan.Transport
import GibbsScan.KernelReversibility
import GibbsScan.KernelConstant

/-! # Coordinate changes of transition kernels and their L² operators -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal ProbabilityTheory
namespace GibbsScan
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
variable (mu : Measure X) (nu : Measure Y) (e : X ≃ᵐ Y) (he : MeasurePreserving e mu nu)

def pullbackL2 : Lp ℝ 2 nu ≃ₗᵢ[ℝ] Lp ℝ 2 mu :=
  LinearIsometryEquiv.ofSurjective (Lp.compMeasurePreservingₗᵢ ℝ e he) (by
    intro f
    refine ⟨Lp.compMeasurePreserving e.symm he.symm f, ?_⟩
    change Lp.compMeasurePreserving e he (Lp.compMeasurePreserving e.symm he.symm f) = f
    rw [← Lp.compMeasurePreserving_comp_apply]
    simpa only [MeasurableEquiv.symm_comp_self] using Lp.compMeasurePreserving_id_apply f)

theorem pullbackL2_ae (f : Lp ℝ 2 nu) : pullbackL2 mu nu e he f =ᵐ[mu] f ∘ e :=
  Lp.coeFn_compMeasurePreserving f he

def pullbackKernel (κ : Kernel Y Y) : Kernel X X := (κ.comap e e.measurable).map e.symm

instance pullbackKernel_markov (κ : Kernel Y Y) [IsMarkovKernel κ] :
    IsMarkovKernel (pullbackKernel e κ) := by
  unfold pullbackKernel
  exact Kernel.IsMarkovKernel.map _ e.symm.measurable

theorem pullbackKernel_apply (κ : Kernel Y Y) (x : X) :
    pullbackKernel e κ x = (κ (e x)).map e.symm := by
  rw [pullbackKernel, Kernel.map_apply _ e.symm.measurable, Kernel.comap_apply]

variable [IsProbabilityMeasure mu] [IsProbabilityMeasure nu]
variable (κ : Kernel Y Y) [IsMarkovKernel κ] (hi : κ.Invariant nu)

include he hi in
theorem pullbackKernel_invariant : (pullbackKernel e κ).Invariant mu := by
  have hcomp : (κ.comap e e.measurable) ∘ₘ mu = κ ∘ₘ nu := by
    ext s hs
    rw [Measure.bind_apply hs (Kernel.aemeasurable _), Measure.bind_apply hs (Kernel.aemeasurable _),
      ← he.map_eq, lintegral_map (κ.measurable_coe hs) e.measurable]
    rfl
  change (pullbackKernel e κ) ∘ₘ mu = mu
  rw [pullbackKernel, ← Measure.map_comp _ _ e.symm.measurable, hcomp, hi, he.symm.map_eq]

theorem pullbackKernel_integral (x : X) (f : Y → ℝ) (hf : StronglyMeasurable f) :
    (∫ w, f (e w) ∂pullbackKernel e κ x) = ∫ y, f y ∂κ (e x) := by
  rw [pullbackKernel_apply]
  have hm := integral_map_of_stronglyMeasurable (μ := κ (e x)) e.symm.measurable
    (hf.comp_measurable e.measurable)
  simpa only [Function.comp_def, e.apply_symm_apply] using hm

theorem pullbackKernel_intertwine (f : Lp ℝ 2 nu) :
    KernelL2.operator mu (pullbackKernel e κ) (pullbackKernel_invariant mu nu e he κ hi)
      (pullbackL2 mu nu e he f) = pullbackL2 mu nu e he (KernelL2.operator nu κ hi f) := by
  have hker : ∀ᵐ x ∂mu, ∀ᵐ w ∂pullbackKernel e κ x, pullbackL2 mu nu e he f w = f (e w) := by
    apply Measure.ae_ae_of_ae_comp
    rw [pullbackKernel_invariant mu nu e he κ hi]
    exact pullbackL2_ae mu nu e he f
  apply Lp.ext
  filter_upwards [KernelL2.operator_ae mu (pullbackKernel e κ)
      (pullbackKernel_invariant mu nu e he κ hi) (pullbackL2 mu nu e he f), hker,
    pullbackL2_ae mu nu e he (KernelL2.operator nu κ hi f),
    he.quasiMeasurePreserving.ae_eq (KernelL2.operator_ae nu κ hi f)] with x hl hk hr hloc
  rw [hl, integral_congr_ae hk, pullbackKernel_integral e κ x f (Lp.stronglyMeasurable f)]
  exact hloc.symm.trans hr.symm

theorem pullbackKernel_operator :
    KernelL2.operator mu (pullbackKernel e κ) (pullbackKernel_invariant mu nu e he κ hi) =
      transport (pullbackL2 mu nu e he) (KernelL2.operator nu κ hi) := by
  apply ContinuousLinearMap.ext
  intro g
  obtain ⟨f, rfl⟩ := (pullbackL2 mu nu e he).surjective g
  rw [pullbackKernel_intertwine, transport_apply, LinearIsometryEquiv.symm_apply_apply]

theorem transport_symmetric {H J : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    [NormedAddCommGroup J] [InnerProductSpace ℝ J]
    (T : H ≃ₗᵢ[ℝ] J) (K : Operator H) (hs : K.IsSymmetric) : (transport T K).IsSymmetric := by
  intro x y
  obtain ⟨u, rfl⟩ := T.surjective x
  obtain ⟨v, rfl⟩ := T.surjective y
  change inner ℝ (transport T K (T u)) (T v) = inner ℝ (T u) (transport T K (T v))
  simp only [transport_apply, T.symm_apply_apply, T.inner_map_map]
  exact hs u v

include he hi in
theorem pullbackKernel_reversible (hr : κ.IsReversible nu) : (pullbackKernel e κ).IsReversible mu := by
  apply KernelL2.symmetric_reversible mu _ (pullbackKernel_invariant mu nu e he κ hi)
  rw [pullbackKernel_operator mu nu e he κ hi]
  exact transport_symmetric _ _ (KernelL2.reversible_symmetric nu κ hr hi)

theorem transport_averaging : transport (pullbackL2 mu nu e he) (averagingProjection (mu := nu)).op =
    (averagingProjection (mu := mu)).op := by
  have heq : pullbackKernel e (Kernel.const Y nu) = Kernel.const X mu := by
    ext x s hs
    rw [pullbackKernel_apply]
    simp only [Kernel.const_apply, he.symm.map_eq]
  rw [← constantKernel_operator nu, ← pullbackKernel_operator mu nu e he _ (constantKernel_invariant nu)]
  exact (KernelL2.operator_congr mu _ _ _ (constantKernel_invariant mu) heq).trans
    (constantKernel_operator mu)

end GibbsScan


==> anc/lean-verification/GibbsScan/KernelTransportScans.lean <==
import GibbsScan.KernelTransport
import GibbsScan.KernelScans
import Mathlib.Probability.Kernel.Composition.CompMap

/-! # Coordinate changes preserve the actual composition of transition kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan
variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y] (e : X ≃ᵐ Y)

theorem pullbackKernel_eq_comp (κ : Kernel Y Y) :
    pullbackKernel e κ = Kernel.deterministic e.symm e.symm.measurable ∘ₖ
      (κ ∘ₖ Kernel.deterministic e e.measurable) := by
  rw [Kernel.comp_deterministic_eq_comap, Kernel.deterministic_comp_eq_map]
  rfl

theorem pullbackKernel_comp (κ η : Kernel Y Y) [IsMarkovKernel κ] [IsMarkovKernel η] :
    pullbackKernel e (η ∘ₖ κ) = pullbackKernel e η ∘ₖ pullbackKernel e κ := by
  have hc (θ : Kernel X Y) [IsMarkovKernel θ] :
      Kernel.deterministic e e.measurable ∘ₖ (Kernel.deterministic e.symm e.symm.measurable ∘ₖ θ) = θ := by
    rw [← Kernel.comp_assoc, Kernel.deterministic_comp_deterministic]
    simp only [MeasurableEquiv.self_comp_symm]
    exact Kernel.id_comp θ
  simp only [pullbackKernel_eq_comp, Kernel.comp_assoc, hc]

theorem pullbackKernel_id : pullbackKernel e Kernel.id = Kernel.id := by
  ext x : 1
  rw [pullbackKernel_apply]
  simp [Kernel.id_apply, Measure.map_dirac' e.symm.measurable]

theorem pullbackKernel_sweep (κ : ℕ → Kernel Y Y) [∀ j, IsMarkovKernel (κ j)] (n : ℕ) :
    pullbackKernel e (sweepKernel κ n) = sweepKernel (fun j => pullbackKernel e (κ j)) n := by
  induction n with
  | zero => exact pullbackKernel_id e
  | succ n ih => rw [sweepKernel, pullbackKernel_comp, ih]; rfl

theorem pullbackKernel_random (κ : ℕ → Kernel Y Y) (n : ℕ) :
    pullbackKernel e (randomKernel κ n) = randomKernel (fun j => pullbackKernel e (κ j)) n := by
  ext x s hs
  rw [pullbackKernel_apply, Measure.map_apply e.symm.measurable hs, randomKernel_apply, randomKernel_apply]
  congr 1
  apply Finset.sum_congr rfl
  intro j _
  rw [pullbackKernel_apply, Measure.map_apply e.symm.measurable hs]

theorem pullbackKernel_trans {Z : Type*} [MeasurableSpace Z] (f : Y ≃ᵐ Z) (κ : Kernel Z Z) :
    pullbackKernel (e.trans f) κ = pullbackKernel e (pullbackKernel f κ) := by
  ext x : 1
  rw [pullbackKernel_apply, pullbackKernel_apply, pullbackKernel_apply,
    Measure.map_map e.symm.measurable f.symm.measurable]
  rfl

end GibbsScan


==> anc/lean-verification/GibbsScan/L2.lean <==
import GibbsScan.FullSpace
import Mathlib.MeasureTheory.Function.ConditionalExpectation.CondexpL2

/-! # Actual conditional expectation operators on L²

This module instantiates the operator framework using mathlib's conditional
expectations on equivalence classes modulo almost-everywhere equality.
-/

noncomputable section
open MeasureTheory
namespace GibbsScan

variable {X : Type*} {m m0 : MeasurableSpace X} {mu : Measure X}
local notation "⟪" x ", " y "⟫" => inner ℝ x y

def conditionalProjection (hm : m ≤ m0) : OrthogonalProjection (Lp ℝ 2 mu) where
  op := (lpMeas ℝ ℝ m 2 mu).subtypeL.comp (condExpL2 ℝ ℝ hm)
  symmetric := by
    intro x y
    exact inner_condExpL2_left_eq_right hm
  idempotent := by
    intro x
    let : Fact (m ≤ m0) := ⟨hm⟩
    change (lpMeas ℝ ℝ m 2 mu).starProjection
      ((lpMeas ℝ ℝ m 2 mu).starProjection x) = (lpMeas ℝ ℝ m 2 mu).starProjection x
    exact (lpMeas ℝ ℝ m 2 mu).starProjection_eq_self_iff.mpr (by simp)

theorem conditionalProjection_apply (hm : m ≤ m0) (f : Lp ℝ 2 mu) :
    (conditionalProjection (mu := mu) hm).op f =
      (condExpL2 ℝ ℝ hm f : Lp ℝ 2 mu) := rfl

theorem conditionalProjection_contraction (hm : m ≤ m0) :
    ‖(conditionalProjection (mu := mu) hm).op‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro f
  rw [conditionalProjection_apply]
  simpa only [one_mul] using norm_condExpL2_coe_le hm f

section Probability
variable [IsProbabilityMeasure mu]

def oneL2 : Lp ℝ 2 mu := Lp.const 2 mu 1

theorem oneL2_norm : ‖oneL2 (mu := mu)‖ = 1 := by
  simp [oneL2, Lp.norm_const, measureReal_def]

theorem oneL2_inner (f : Lp ℝ 2 mu) :
    ⟪oneL2 (mu := mu), f⟫ = ∫ x, f x ∂mu := by
  simpa only [oneL2, indicatorConstLp_univ, Measure.restrict_univ] using
    L2.inner_indicatorConstLp_one (𝕜 := ℝ) MeasurableSet.univ (measure_ne_top mu _) f

/-- Expectation, as the orthogonal projection onto constant functions. -/
def averagingProjection : OrthogonalProjection (Lp ℝ 2 mu) where
  op := InnerProductSpace.rankOne ℝ (oneL2 (mu := mu)) (oneL2 (mu := mu))
  symmetric := InnerProductSpace.isSymmetric_rankOne_self _
  idempotent f := by
    simp only [InnerProductSpace.rankOne_apply, inner_smul_right,
      real_inner_self_eq_norm_sq, oneL2_norm, one_pow, mul_one]

theorem averagingProjection_apply (f : Lp ℝ 2 mu) :
    (averagingProjection (mu := mu)).op f = (∫ x, f x ∂mu) • oneL2 := by
  simp only [averagingProjection, InnerProductSpace.rankOne_apply, oneL2_inner]

theorem mem_centered_iff (f : Lp ℝ 2 mu) :
    f ∈ (averagingProjection (mu := mu)).Centered ↔ ∫ x, f x ∂mu = 0 := by
  change (averagingProjection (mu := mu)).op f = 0 ↔ _
  rw [averagingProjection_apply, smul_eq_zero]
  have hone : oneL2 (mu := mu) ≠ 0 := by
    intro h
    have hh := oneL2_norm (mu := mu)
    rw [h, norm_zero] at hh
    norm_num at hh
  simp only [hone, or_false]

theorem conditionalProjection_one (hm : m ≤ m0) :
    (conditionalProjection (mu := mu) hm).op oneL2 = oneL2 := by
  rw [conditionalProjection_apply]
  have h := condExpL2_indicator_of_measurable (μ := mu) (E := ℝ) (𝕜 := ℝ)
    hm MeasurableSet.univ (measure_ne_top mu _) (1 : ℝ)
  simpa only [indicatorConstLp_univ, oneL2] using h

theorem conditionalProjection_fixes_average (hm : m ≤ m0) (f : Lp ℝ 2 mu) :
    (conditionalProjection hm).op ((averagingProjection (mu := mu)).op f) =
      (averagingProjection (mu := mu)).op f := by
  rw [averagingProjection_apply, map_smul, conditionalProjection_one]

theorem conditionalProjection_preserves_average (hm : m ≤ m0) (f : Lp ℝ 2 mu) :
    (averagingProjection (mu := mu)).op ((conditionalProjection hm).op f) =
      (averagingProjection (mu := mu)).op f :=
  (averagingProjection (mu := mu)).invariant_of_symmetric _
    (conditionalProjection hm).symmetric (conditionalProjection_fixes_average hm) f

def centeredConditionalUpdate (hm : m ≤ m0) :
    LocalUpdate (averagingProjection (mu := mu)).Centered 0 :=
  (averagingProjection (mu := mu)).restrictLocal
    (LocalUpdate.ofProjection (conditionalProjection hm).op
      (conditionalProjection hm).symmetric (conditionalProjection hm).idempotent)
    (conditionalProjection_preserves_average hm) (conditionalProjection_preserves_average hm)

def conditionalLocalUpdate (hm : m ≤ m0) (K : Operator (Lp ℝ 2 mu)) {lam : ℝ}
    (hs : K.IsSymmetric)
    (hfix : ∀ f, K ((conditionalProjection hm).op f) = (conditionalProjection hm).op f)
    (hbound : ‖K - (conditionalProjection hm).op‖ ≤ lam) : LocalUpdate (Lp ℝ 2 mu) lam where
  K := K
  P := (conditionalProjection hm).op
  symmetric := hs
  projection_symmetric := (conditionalProjection hm).symmetric
  projection_idempotent := (conditionalProjection hm).idempotent
  fixes_projection := hfix
  residual_norm := hbound

/-- Theorem 1.1 on actual `L²(mu)`, using actual conditional expectations.
The local hypotheses are symmetry, (12), and (3). -/
theorem l2_deterministic_to_random
    (blockSigma : ℕ → MeasurableSpace X) (hm : ∀ j, blockSigma j ≤ m0)
    (K : ℕ → Operator (Lp ℝ 2 mu)) {lam : ℝ}
    (hs : ∀ j, (K j).IsSymmetric)
    (hfix : ∀ j f, K j ((conditionalProjection (hm j)).op f) =
      (conditionalProjection (hm j)).op f)
    (hbound : ∀ j, ‖K j - (conditionalProjection (hm j)).op‖ ≤ lam)
    {n : ℕ} (hn : 0 < n) (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hg : 0 < normGap (averagingProjection (mu := mu)) (sweep K n)) :
    (1 - lam) / n * normGap averagingProjection (sweep K n) /
      (2 - normGap averagingProjection (sweep K n)) ≤
        normGap averagingProjection (randomScan K n) := by
  exact fullSpace_deterministic_to_random averagingProjection
    (fun j => conditionalLocalUpdate (hm j) (K j) (hs j) (hfix j) (hbound j))
    (fun j => conditionalProjection_fixes_average (hm j)) hn hl0 hl1 hg

/-- Theorem 1.2 on actual `L²(mu)` with nontrivial centered subspace. -/
theorem l2_random_to_deterministic
    [Nontrivial (averagingProjection (mu := mu)).Centered]
    (blockSigma : ℕ → MeasurableSpace X) (hm : ∀ j, blockSigma j ≤ m0)
    (K : ℕ → Operator (Lp ℝ 2 mu)) {lam : ℝ}
    (hs : ∀ j, (K j).IsSymmetric)
    (hfix : ∀ j f, K j ((conditionalProjection (hm j)).op f) =
      (conditionalProjection (hm j)).op f)
    (hbound : ∀ j, ‖K j - (conditionalProjection (hm j)).op‖ ≤ lam)
    {n : ℕ} (hn : 0 < n) (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      normGap averagingProjection (randomScan K n) ≤ normGap averagingProjection (sweep K n) := by
  exact fullSpace_random_to_deterministic averagingProjection
    (fun j => conditionalLocalUpdate (hm j) (K j) (hs j) (hfix j) (hbound j))
    (fun j => conditionalProjection_fixes_average (hm j)) hn hl0 hl1

end Probability

end GibbsScan


==> anc/lean-verification/GibbsScan/LocalUpdate.lean <==
import GibbsScan.Operator

/-! # Local component-wise updates

The hypotheses are the actual operator hypotheses (3) and (12): a symmetric
projection `P`, a symmetric update `K` fixing its range, and a norm bound on
`K - P`. The inequalities in Lemma 5.1 are proved from these hypotheses.
-/

noncomputable section
namespace GibbsScan

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
local notation "⟪" x ", " y "⟫" => inner ℝ x y

structure LocalUpdate (H : Type*) [NormedAddCommGroup H] [InnerProductSpace ℝ H]
    (lam : ℝ) where
  K : Operator H
  P : Operator H
  symmetric : K.IsSymmetric
  projection_symmetric : P.IsSymmetric
  projection_idempotent : ∀ x, P (P x) = P x
  fixes_projection : ∀ x, K (P x) = P x
  residual_norm : ‖K - P‖ ≤ lam

namespace LocalUpdate
variable {lam : ℝ} (L : LocalUpdate H lam)

theorem projection_fixes (x : H) : L.P (L.K x) = L.P x := by
  apply ext_inner_left ℝ
  intro y
  rw [← L.projection_symmetric.apply_clm, ← L.symmetric.apply_clm, L.fixes_projection,
    L.projection_symmetric.apply_clm]

theorem residual_projection (x : H) : L.P (x - L.P x) = 0 := by
  simp only [map_sub, L.projection_idempotent, sub_self]

theorem residual_bound (x : H) : ‖L.K (x - L.P x)‖ ≤ lam * ‖x - L.P x‖ := by
  have h := (L.K - L.P).le_opNorm (x - L.P x)
  simp only [sub_apply, L.residual_projection, sub_zero] at h
  exact h.trans (mul_le_mul_of_nonneg_right L.residual_norm (norm_nonneg _))

theorem projection_orthogonal (x : H) : ⟪L.P x, x - L.P x⟫ = 0 := by
  rw [L.projection_symmetric.apply_clm, L.residual_projection, inner_zero_right]

theorem projection_update_orthogonal (x : H) :
    ⟪L.P x, L.K (x - L.P x)⟫ = 0 := by
  rw [← L.symmetric.apply_clm, L.fixes_projection, L.projection_orthogonal]

theorem norm_decomposition (x : H) :
    ‖x‖ ^ 2 = ‖L.P x‖ ^ 2 + ‖x - L.P x‖ ^ 2 := by
  have h := norm_add_sq_real (L.P x) (x - L.P x)
  rw [L.projection_orthogonal] at h
  simpa using h

theorem update_norm_decomposition (x : H) :
    ‖L.K x‖ ^ 2 = ‖L.P x‖ ^ 2 + ‖L.K (x - L.P x)‖ ^ 2 := by
  have h := norm_add_sq_real (L.P x) (L.K (x - L.P x))
  rw [L.projection_update_orthogonal] at h
  simpa only [map_sub, L.fixes_projection, add_sub_cancel, mul_zero, add_zero] using h

theorem inner_decomposition (x : H) :
    ⟪x, L.K x⟫ = ‖L.P x‖ ^ 2 + ⟪x - L.P x, L.K (x - L.P x)⟫ := by
  have hx : x = L.P x + (x - L.P x) := by abel
  have ho : ⟪x - L.P x, L.P x⟫ = 0 :=
    (real_inner_comm _ _).trans (L.projection_orthogonal x)
  conv_lhs => rw [hx]
  simp only [map_add, L.fixes_projection, inner_add_left, inner_add_right,
    L.projection_update_orthogonal, ho, real_inner_self_eq_norm_sq]
  ring

theorem residual_inner_lower (x : H) :
    -lam * ‖x - L.P x‖ ^ 2 ≤ ⟪x - L.P x, L.K (x - L.P x)⟫ := by
  have h := (abs_le.mp (abs_real_inner_le_norm (x - L.P x) (L.K (x - L.P x)))).1
  have h' := mul_le_mul_of_nonneg_left (L.residual_bound x) (norm_nonneg (x - L.P x))
  nlinarith

theorem contraction (_hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) : ‖L.K‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro x
  have h := L.residual_bound x
  have h' : ‖L.K (x - L.P x)‖ ≤ ‖x - L.P x‖ := by
    nlinarith [norm_nonneg (x - L.P x)]
  have hx := L.norm_decomposition x
  have hk := L.update_norm_decomposition x
  have hs := sq_le_sq₀ (norm_nonneg _) (norm_nonneg _) |>.mpr h'
  simpa only [one_mul] using (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
    (show ‖L.K x‖ ^ 2 ≤ ‖x‖ ^ 2 by linarith)

/-- First inequality of (31), as a quadratic-form inequality. -/
theorem lower_bound (hl0 : 0 ≤ lam) (x : H) :
    -lam * ‖x‖ ^ 2 ≤ ⟪x, L.K x⟫ := by
  have h := L.residual_inner_lower x
  rw [L.inner_decomposition, L.norm_decomposition]
  nlinarith [sq_nonneg ‖L.P x‖, mul_nonneg hl0 (sq_nonneg ‖L.P x‖)]

theorem dirichlet_nonneg (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (x : H) :
    0 ≤ ⟪x, x - L.K x⟫ := by
  have hc := L.K.le_opNorm x
  have hn := mul_le_mul_of_nonneg_right (L.contraction hl0 hl1) (norm_nonneg x)
  have hi := (abs_le.mp (abs_real_inner_le_norm x (L.K x))).2
  rw [inner_sub_right, real_inner_self_eq_norm_sq]
  nlinarith [mul_le_mul_of_nonneg_left (hc.trans hn) (norm_nonneg x)]

/-- The central norm-loss inequality in (31). -/
theorem dirichlet_le_loss (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (x : H) :
    (1 - lam) * ⟪x, x - L.K x⟫ ≤ ‖x‖ ^ 2 - ‖L.K x‖ ^ 2 := by
  have hb := L.residual_bound x
  have hs : ‖L.K (x - L.P x)‖ ^ 2 ≤ lam ^ 2 * ‖x - L.P x‖ ^ 2 := by
    have h := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hl0 (norm_nonneg _))).mpr hb
    nlinarith [h]
  have hi := mul_le_mul_of_nonneg_left (L.residual_inner_lower x) (sub_nonneg.mpr hl1)
  rw [inner_sub_right, real_inner_self_eq_norm_sq, L.inner_decomposition,
    L.norm_decomposition, L.update_norm_decomposition]
  nlinarith

/-- The first inequality in (32), in denominator-free form. -/
theorem displacement_le_loss (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (x : H) :
    (1 - lam) * ‖x - L.K x‖ ^ 2 ≤
      (1 + lam) * (‖x‖ ^ 2 - ‖L.K x‖ ^ 2) := by
  have h := L.dirichlet_le_loss hl0 hl1 x
  rw [inner_sub_right, real_inner_self_eq_norm_sq] at h
  rw [norm_sub_sq_real]
  nlinarith

/-- The second inequality in (32). -/
theorem dirichlet_upper (hl0 : 0 ≤ lam) (x : H) :
    ⟪x, x - L.K x⟫ ≤ (1 + lam) * ‖x‖ ^ 2 := by
  have h := L.lower_bound hl0 x
  rw [inner_sub_right, real_inner_self_eq_norm_sq]
  nlinarith

end LocalUpdate
end GibbsScan



==> anc/lean-verification/GibbsScan/Metropolis.lean <==
import GibbsScan.AcceptReject

/-! # Metropolis–Hastings kernels with measurable densities -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped NNReal ENNReal ProbabilityTheory
namespace GibbsScan.Metropolis
variable {X : Type*} [MeasurableSpace X]

/-- Density of accepted proposals, with arbitrary zero-target states handled by accepting proposals. -/
def acceptedDensity (p : X → ℝ≥0) (q : X → X → ℝ≥0) (x y : X) : ℝ≥0 :=
  if p x = 0 then q x y else min (q x y) (p y * q y x / p x)

def acceptanceProbability (p : X → ℝ≥0) (q : X → X → ℝ≥0) (x y : X) : ℝ≥0 :=
  if p x = 0 then 1 else min 1 (p y * q y x / (p x * q x y))

/-- The accepted density is proposal density times the Hastings acceptance probability. -/
theorem acceptedDensity_eq_acceptance (p : X → ℝ≥0) (q : X → X → ℝ≥0) (x y : X) :
    acceptedDensity p q x y = q x y * acceptanceProbability p q x y := by
  by_cases hp : p x = 0
  · simp [acceptedDensity, acceptanceProbability, hp]
  by_cases hq : q x y = 0
  · simp [acceptedDensity, acceptanceProbability, hp, hq]
  rw [acceptedDensity, acceptanceProbability, if_neg hp, if_neg hp, mul_min, mul_one]
  congr 1
  field_simp

theorem acceptedDensity_le (p : X → ℝ≥0) (q : X → X → ℝ≥0) (x y : X) :
    acceptedDensity p q x y ≤ q x y := by
  unfold acceptedDensity
  split_ifs
  · exact le_rfl
  · exact min_le_left _ _

theorem acceptedDensity_balance (p : X → ℝ≥0) (q : X → X → ℝ≥0) (x y : X) :
    p x * acceptedDensity p q x y = min (p x * q x y) (p y * q y x) := by
  by_cases hx : p x = 0
  · simp [acceptedDensity, hx]
  · rw [acceptedDensity, if_neg hx, mul_min]
    congr 1
    field_simp

theorem acceptedDensity_symmetric (p : X → ℝ≥0) (q : X → X → ℝ≥0) (x y : X) :
    p x * acceptedDensity p q x y = p y * acceptedDensity p q y x := by
  rw [acceptedDensity_balance, acceptedDensity_balance, min_comm]

theorem acceptedDensity_measurable (p : X → ℝ≥0) (q : X → X → ℝ≥0)
    (hp : Measurable p) (hq : Measurable (Function.uncurry q)) :
    Measurable (Function.uncurry (acceptedDensity p q)) := by
  change Measurable (fun z : X × X => if p z.1 = 0 then q z.1 z.2 else
    min (q z.1 z.2) (p z.2 * q z.2 z.1 / p z.1))
  apply Measurable.ite ((hp.comp measurable_fst) (measurableSet_singleton 0)) hq
  exact hq.min (((hp.comp measurable_snd).mul (hq.comp measurable_swap)).div
    (hp.comp measurable_fst))

variable (ref : Measure X) [SigmaFinite ref] (p : X → ℝ≥0) (q : X → X → ℝ≥0)

def target : Measure X := ref.withDensity (fun x => (p x : ℝ≥0∞))

theorem target_probability (hp : ∫⁻ x, (p x : ℝ≥0∞) ∂ref = 1) :
    IsProbabilityMeasure (target ref p) := by
  constructor
  simpa [target, withDensity_apply] using hp

def accepted : Kernel X X := (Kernel.const X ref).withDensity
  (fun x y => (acceptedDensity p q x y : ℝ≥0∞))

theorem accepted_apply (hp : Measurable p) (hq : Measurable (Function.uncurry q))
    (x : X) {s : Set X} (hs : MeasurableSet s) :
    accepted ref p q x s = ∫⁻ y in s, (acceptedDensity p q x y : ℝ≥0∞) ∂ref := by
  rw [accepted, Kernel.withDensity_apply' _ (acceptedDensity_measurable p q hp hq).coe_nnreal_ennreal]
  rfl

theorem accepted_mass_le_one (hp : Measurable p) (hq : Measurable (Function.uncurry q))
    (hqnorm : ∀ x, ∫⁻ y, (q x y : ℝ≥0∞) ∂ref = 1) (x : X) :
    accepted ref p q x Set.univ ≤ 1 := by
  rw [accepted_apply ref p q hp hq x MeasurableSet.univ, Measure.restrict_univ, ← hqnorm x]
  exact lintegral_mono (fun y => ENNReal.coe_le_coe.mpr (acceptedDensity_le p q x y))

def transition : Kernel X X := AcceptReject.complete (accepted ref p q)

theorem transition_markov (hp : Measurable p) (hq : Measurable (Function.uncurry q))
    (hqnorm : ∀ x, ∫⁻ y, (q x y : ℝ≥0∞) ∂ref = 1) : IsMarkovKernel (transition ref p q) :=
  AcceptReject.complete_markov _ (accepted_mass_le_one ref p q hp hq hqnorm)

theorem accepted_flow (hp : Measurable p) (hq : Measurable (Function.uncurry q))
    {s t : Set X} (hs : MeasurableSet s) (ht : MeasurableSet t) :
    (∫⁻ x in s, accepted ref p q x t ∂target ref p) =
      ∫⁻ x in s, ∫⁻ y in t, (p x * acceptedDensity p q x y : ℝ≥0) ∂ref ∂ref := by
  rw [target, setLIntegral_withDensity_eq_setLIntegral_mul ref hp.coe_nnreal_ennreal
    ((accepted ref p q).measurable_coe ht) hs]
  apply lintegral_congr_ae
  apply Filter.Eventually.of_forall
  intro x
  simp only [Pi.mul_apply]
  rw [accepted_apply ref p q hp hq x ht]
  simp only [ENNReal.coe_mul]
  exact (lintegral_const_mul _
    ((acceptedDensity_measurable p q hp hq).comp measurable_prodMk_left).coe_nnreal_ennreal).symm

theorem accepted_reversible (hp : Measurable p) (hq : Measurable (Function.uncurry q)) :
    (accepted ref p q).IsReversible (target ref p) := by
  intro s t hs ht
  rw [accepted_flow ref p q hp hq hs ht, accepted_flow ref p q hp hq ht hs]
  have hm : Measurable (fun z : X × X =>
      ((p z.1 * acceptedDensity p q z.1 z.2 : ℝ≥0) : ℝ≥0∞)) :=
    ((hp.comp measurable_fst).mul (acceptedDensity_measurable p q hp hq)).coe_nnreal_ennreal
  rw [lintegral_lintegral_swap hm.aemeasurable]
  apply lintegral_congr_ae
  apply Filter.Eventually.of_forall
  intro y
  apply lintegral_congr_ae
  apply Filter.Eventually.of_forall
  intro x
  exact congrArg (fun r : ℝ≥0 => (r : ℝ≥0∞)) (acceptedDensity_symmetric p q x y)

/-- Detailed balance of the complete measurable Metropolis transition. -/
theorem transition_reversible (hp : Measurable p) (hq : Measurable (Function.uncurry q)) :
    (transition ref p q).IsReversible (target ref p) :=
  AcceptReject.complete_reversible _ _ (accepted_reversible ref p q hp hq)

end GibbsScan.Metropolis


==> anc/lean-verification/GibbsScan/Minorization.lean <==
import GibbsScan.Centering

/-! # Independence proposal minorization

The density inequality (25) and the operator-mixture step in Section 4.
The connection from density minorization to a measurable residual Markov
kernel is a separate measure-theoretic obligation.
-/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

theorem accepted_density_lower {eps px py qx qy : ℝ}
    (hpx : 0 < px) (hpy : 0 ≤ py) (hx : eps * px ≤ qx) (hy : eps * py ≤ qy) :
    eps * py ≤ min qy (py * qx / px) := by
  apply le_min hy
  apply (le_div_iff₀ hpx).mpr
  nlinarith [mul_le_mul_of_nonneg_left hx hpy]

theorem residual_contraction (P : OrthogonalProjection H) (R : Operator H)
    (hR : ‖R‖ ≤ 1) (hfix : ∀ x, R (P.op x) = P.op x) : ‖R - P.op‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro x
  have hn := R.le_opNorm (x - P.op x)
  have hb := mul_le_mul_of_nonneg_right hR (norm_nonneg (x - P.op x))
  have hc := P.center_norm_le x
  change ‖x - P.op x‖ ≤ ‖x‖ at hc
  simpa only [map_sub, hfix, sub_apply, one_mul] using
    hn.trans (hb.trans (by simpa only [one_mul] using hc))

/-- The contraction consequence of `K = ε P + (1-ε) R`. This includes ε=1. -/
theorem minorized_norm_bound (P : OrthogonalProjection H) (R : Operator H)
    (hR : ‖R‖ ≤ 1) (hfix : ∀ x, R (P.op x) = P.op x)
    {eps : ℝ} (heps : eps ≤ 1) :
    ‖eps • P.op + (1 - eps) • R - P.op‖ ≤ 1 - eps := by
  have heq : eps • P.op + (1 - eps) • R - P.op = (1 - eps) • (R - P.op) := by module
  rw [heq, norm_smul, Real.norm_eq_abs, abs_of_nonneg (sub_nonneg.mpr heps)]
  exact mul_le_of_le_one_right (sub_nonneg.mpr heps) (residual_contraction P R hR hfix)

def minorizedLocalUpdate (P : OrthogonalProjection H) (R : Operator H)
    (hR : ‖R‖ ≤ 1) (hs : R.IsSymmetric) (hfix : ∀ x, R (P.op x) = P.op x)
    {eps : ℝ} (heps : eps ≤ 1) : LocalUpdate H (1 - eps) where
  K := eps • P.op + (1 - eps) • R
  P := P.op
  symmetric := (P.symmetric.smul (by simp)).add (hs.smul (by simp))
  projection_symmetric := P.symmetric
  projection_idempotent := P.idempotent
  fixes_projection x := by
    change eps • P.op (P.op x) + (1 - eps) • R (P.op x) = P.op x
    rw [P.idempotent, hfix, ← add_smul]
    simp
  residual_norm := minorized_norm_bound P R hR hfix heps

end GibbsScan


==> anc/lean-verification/GibbsScan/Operator.lean <==
import Mathlib.Analysis.InnerProductSpace.Positive
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.Normed.Operator.Basic
import Mathlib.Analysis.InnerProductSpace.Rayleigh
import Mathlib.Algebra.QuadraticDiscriminant
import Mathlib.Tactic

/-! # Operator framework for component-wise scans

The Hilbert space in the comparison theorems represents `L²₀(Π)`.
The gap throughout is the **absolute norm gap**, `1 - ‖K‖`, rather than
the Poincaré gap or the spectral-radius gap of a nonnormal operator.
-/

noncomputable section

namespace GibbsScan

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

local notation "⟪" x ", " y "⟫" => inner ℝ x y

abbrev Operator (H : Type*) [NormedAddCommGroup H] [NormedSpace ℝ H] := H →L[ℝ] H

def gap (K : Operator H) : ℝ := 1 - ‖K‖

theorem gap_le_one (K : Operator H) : gap K ≤ 1 := by
  unfold gap
  exact sub_le_self _ (norm_nonneg _)

theorem gap_nonneg {K : Operator H} (hK : ‖K‖ ≤ 1) : 0 ≤ gap K := by
  unfold gap
  linarith

/-- Cauchy--Schwarz for a nonnegative symmetric operator, including a
degenerate quadratic form. -/
theorem positive_cauchy_schwarz {A : Operator H}
    (hA : A.IsSymmetric) (hpos : ∀ x, 0 ≤ ⟪x, A x⟫) (x y : H) :
    ⟪x, A y⟫ ^ 2 ≤ ⟪x, A x⟫ * ⟪y, A y⟫ := by
  have hsym : ⟪y, A x⟫ = ⟪x, A y⟫ := by
    exact (real_inner_comm _ _).trans (hA x y)
  have hquad (t : ℝ) :
      0 ≤ ⟪x, A x⟫ * (t * t) + (2 * ⟪x, A y⟫) * t + ⟪y, A y⟫ := by
    have h := hpos (t • x + y)
    simp only [map_add, map_smul, inner_add_left, inner_add_right,
      inner_smul_left, inner_smul_right, conj_trivial, hsym] at h
    nlinarith [h]
  have h := discrim_le_zero hquad
  unfold discrim at h
  nlinarith

/-- A quadratic-form bound controls the absolute operator norm for a symmetric
operator. This is the step which also controls negative spectral values. -/
theorem symmetric_norm_le {A : Operator H} (hA : A.IsSymmetric)
    {c : ℝ} (hc : 0 ≤ c) (h : ∀ x, |⟪x, A x⟫| ≤ c * ‖x‖ ^ 2) : ‖A‖ ≤ c := by
  rw [A.norm_eq_iSup_rayleighQuotient hA]
  apply ciSup_le
  intro x
  by_cases hx : x = 0
  · simpa [hx] using hc
  · have hn : 0 < ‖x‖ ^ 2 := sq_pos_of_pos (norm_pos_iff.mpr hx)
    simpa only [ContinuousLinearMap.rayleighQuotient,
      ContinuousLinearMap.reApplyInnerSelf_apply, RCLike.re_to_real,
      real_inner_comm, abs_div, abs_of_pos hn] using
      (div_le_iff₀ hn).mpr (h x)

/-- Squared norm loss equals gap times two minus gap. -/
theorem gap_loss (K : Operator H) :
    1 - ‖K‖ ^ 2 = gap K * (2 - gap K) := by
  unfold gap
  ring

theorem symmetric_norm_le_unit {A : Operator H} (hA : A.IsSymmetric)
    {c : ℝ} (hc : 0 ≤ c) (h : ∀ x, ‖x‖ = 1 → |⟪x, A x⟫| ≤ c) : ‖A‖ ≤ c := by
  rw [A.norm_eq_iSup_rayleighQuotient hA]
  apply ciSup_le
  intro x
  by_cases hx : x = 0
  · simpa [hx] using hc
  · have hn : ‖x‖ ≠ 0 := norm_ne_zero_iff.mpr hx
    have hy : ‖(‖x‖⁻¹ : ℝ) • x‖ = 1 := by simp [norm_smul, hn]
    rw [← A.rayleigh_smul x (inv_ne_zero hn)]
    simpa only [ContinuousLinearMap.rayleighQuotient,
      ContinuousLinearMap.reApplyInnerSelf_apply, RCLike.re_to_real,
      real_inner_comm, hy, one_pow, div_one] using h _ hy

end GibbsScan


==> anc/lean-verification/GibbsScan/Overrelaxation.lean <==
import GibbsScan.Centering

/-! # Overrelaxed projection updates -/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

namespace OrthogonalProjection
variable (P : OrthogonalProjection H)

theorem complement_norm_le : ‖ContinuousLinearMap.id ℝ H - P.op‖ ≤ 1 := by
  apply ContinuousLinearMap.opNorm_le_bound _ zero_le_one
  intro x
  exact (P.center_norm_le x).trans_eq (one_mul _).symm

def relaxed (lam : ℝ) : Operator H :=
  (1 + lam) • P.op - lam • ContinuousLinearMap.id ℝ H

theorem relaxed_sub (lam : ℝ) :
    P.relaxed lam - P.op = -lam • (ContinuousLinearMap.id ℝ H - P.op) := by
  unfold relaxed
  module

def relaxedLocal {lam : ℝ} (hl0 : 0 ≤ lam) : LocalUpdate H lam where
  K := P.relaxed lam
  P := P.op
  symmetric := (P.symmetric.smul (by simp)).sub (LinearMap.IsSymmetric.id.smul (by simp))
  projection_symmetric := P.symmetric
  projection_idempotent := P.idempotent
  fixes_projection x := by
    change (1 + lam) • P.op (P.op x) - lam • P.op x = P.op x
    rw [P.idempotent]
    module
  residual_norm := by
    rw [P.relaxed_sub, norm_smul, Real.norm_eq_abs, abs_neg, abs_of_nonneg hl0]
    exact mul_le_of_le_one_right hl0 P.complement_norm_le

/-- The local contraction bound is exact whenever the projection has a
nonzero kernel. This is used in the pyramid examples. -/
theorem relaxed_distance {lam : ℝ} (hl0 : 0 ≤ lam) (v : H) (hv : v ≠ 0)
    (hPv : P.op v = 0) : ‖P.relaxed lam - P.op‖ = lam := by
  apply le_antisymm (P.relaxedLocal hl0).residual_norm
  have h := (P.relaxed lam - P.op).le_opNorm v
  have heq : (P.relaxed lam - P.op) v = -lam • v := by
    rw [P.relaxed_sub]
    simp [hPv]
  rw [heq, norm_smul, Real.norm_eq_abs, abs_neg, abs_of_nonneg hl0] at h
  exact le_of_mul_le_mul_right h (norm_pos_iff.mpr hv)

end OrthogonalProjection
end GibbsScan


==> anc/lean-verification/GibbsScan/PositiveUpdates.lean <==
import GibbsScan.Costs

/-! # Gibbs projections and positive local updates

Corollaries 3.1 and 5.3 at the operator level.
-/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
local notation "⟪" x ", " y "⟫" => inner ℝ x y

def LocalUpdate.ofProjection (P : Operator H) (hs : P.IsSymmetric)
    (hp : ∀ x, P (P x) = P x) : LocalUpdate H 0 where
  K := P
  P := P
  symmetric := hs
  projection_symmetric := hs
  projection_idempotent := hp
  fixes_projection := hp
  residual_norm := by simp

/-- A positive contraction has squared norm loss at least its Dirichlet form. -/
theorem positive_contraction_estimates {K : Operator H}
    (hs : K.IsSymmetric) (hp : ∀ x, 0 ≤ ⟪x, K x⟫) (hn : ‖K‖ ≤ 1) :
    LocalEstimates K 0 := by
  refine ⟨hs, hn, ?_, ?_⟩
  · intro x
    simpa using hp x
  · intro x
    have hCS := positive_cauchy_schwarz hs hp x (K x)
    have heq : ⟪x, K (K x)⟫ = ‖K x‖ ^ 2 := by
      rw [← hs.apply_clm, real_inner_self_eq_norm_sq]
    rw [heq] at hCS
    have hnorm : ‖K (K x)‖ ≤ ‖K x‖ := by
      simpa using (K.le_opNorm (K x)).trans
        (mul_le_mul_of_nonneg_right hn (norm_nonneg _))
    have hq : ⟪K x, K (K x)⟫ ≤ ‖K x‖ ^ 2 := by
      have := real_inner_le_norm (K x) (K (K x))
      nlinarith [mul_le_mul_of_nonneg_left hnorm (norm_nonneg (K x))]
    have hh := hCS.trans (mul_le_mul_of_nonneg_left hq (hp x))
    have hsq : ‖K x‖ ^ 2 ≤ ⟪x, K x⟫ := by
      by_contra! hcontra
      have hpos : 0 < ‖K x‖ ^ 2 := lt_of_le_of_lt (hp x) hcontra
      have := mul_pos hpos (sub_pos.mpr hcontra)
      nlinarith
    simp only [sub_zero, one_mul, inner_sub_right, real_inner_self_eq_norm_sq]
    linarith

/-- Corollary 5.2; no block contraction hypothesis is imposed. -/
theorem positive_deterministic_to_random (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    (hs : ∀ j < n, (K j).IsSymmetric)
    (hp : ∀ j < n, ∀ x, 0 ≤ ⟪x, K j x⟫)
    (hc : ∀ j < n, ‖K j‖ ≤ 1) (hg : 0 < gap (sweep K n)) :
    gap (sweep K n) / ((n : ℝ) * (2 - gap (sweep K n))) ≤ gap (randomScan K n) := by
  have h := deterministic_to_random K hn (lam := 0) (by norm_num) (by norm_num)
    (fun j hj => positive_contraction_estimates (hs j hj) (hp j hj) (hc j hj)) hg
  convert h using 1
  simp only [div_eq_mul_inv, mul_inv_rev, sub_zero, one_mul]
  ring

/-- Corollary 3.1 for orthogonal projection updates. -/
theorem gibbs_deterministic_to_random (P : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    (hs : ∀ j, (P j).IsSymmetric) (hp : ∀ j x, P j (P j x) = P j x)
    (hg : 0 < gap (sweep P n)) :
    gap (sweep P n) / ((n : ℝ) * (2 - gap (sweep P n))) ≤ gap (randomScan P n) := by
  have h := localUpdate_deterministic_to_random
    (fun j => LocalUpdate.ofProjection (P j) (hs j) (hp j)) hn
    (by norm_num) (by norm_num) hg
  change (1 - 0) / n * gap (sweep P n) / (2 - gap (sweep P n)) ≤ gap (randomScan P n) at h
  convert h using 1
  simp only [div_eq_mul_inv, mul_inv_rev, sub_zero, one_mul]
  ring

/-- Squaring a symmetric operator gives a positive quadratic form. -/
theorem square_positive {K : Operator H} (hs : K.IsSymmetric) (x : H) :
    0 ≤ ⟪x, (K.comp K) x⟫ := by
  change 0 ≤ ⟪x, K (K x)⟫
  rw [← hs.apply_clm, real_inner_self_eq_norm_sq]
  positivity

end GibbsScan


==> anc/lean-verification/GibbsScan/PowerAsymptotics.lean <==
import GibbsScan.Dynamics
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Algebra.Ring.GeomSum

/-! # Comparing exactly d component updates in the small-gap regime -/
noncomputable section
open Filter Topology
namespace GibbsScan

theorem bernoulli_gap_bound {g : ℝ} (hg0 : 0 ≤ g) (hg1 : g ≤ 1) (n : ℕ) :
    1 - (n : ℝ) * g ≤ (1 - g) ^ n := by
  induction n with
  | zero => simp
  | succ n ih =>
    have h := mul_le_mul_of_nonneg_right ih (sub_nonneg.mpr hg1)
    rw [pow_succ, Nat.cast_add, Nat.cast_one]
    nlinarith [mul_nonneg (Nat.cast_nonneg (α := ℝ) n) (sq_nonneg g)]

theorem power_gap_ratio_bounds {g : ℝ} (hg0 : 0 < g) (hg1 : g ≤ 1)
    {n : ℕ} (hn : 0 < n) :
    1 - (n : ℝ) * g ≤ (1 - (1 - g) ^ n) / ((n : ℝ) * g) ∧
      (1 - (1 - g) ^ n) / ((n : ℝ) * g) ≤ 1 := by
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hgeom : (∑ k ∈ Finset.range n, (1 - g) ^ k) * g = 1 - (1 - g) ^ n := by
    have h := geom_sum_mul (1 - g) n
    nlinarith
  have hl : (n : ℝ) * (1 - (n : ℝ) * g) ≤ ∑ k ∈ Finset.range n, (1 - g) ^ k := by
    calc
      _ = ∑ _k ∈ Finset.range n, (1 - (n : ℝ) * g) := by simp; ring
      _ ≤ _ := by
        apply Finset.sum_le_sum
        intro k hk
        have hkn : (k : ℝ) ≤ n := by exact_mod_cast (Finset.mem_range.mp hk).le
        have hb := bernoulli_gap_bound hg0.le hg1 k
        nlinarith [mul_le_mul_of_nonneg_right hkn hg0.le]
  have hu : (∑ k ∈ Finset.range n, (1 - g) ^ k) ≤ (n : ℝ) := by
    calc
      _ ≤ ∑ _k ∈ Finset.range n, (1 : ℝ) :=
        Finset.sum_le_sum (fun _ _ => pow_le_one₀ (sub_nonneg.mpr hg1) (by linarith))
      _ = _ := by simp
  rw [← hgeom]
  constructor
  · apply (le_div_iff₀ (mul_pos hn0 hg0)).mpr
    nlinarith [mul_le_mul_of_nonneg_right hl hg0.le]
  · apply (div_le_iff₀ (mul_pos hn0 hg0)).mpr
    nlinarith [mul_le_mul_of_nonneg_right hu hg0.le]

/-- Small-gap asymptotics for equal numbers of component updates, allowing the number of updates to vary. -/
theorem power_gap_asymptotic (n : ℕ → ℕ) (g : ℕ → ℝ)
    (hn : ∀ᶠ k in atTop, 0 < n k) (hg0 : ∀ᶠ k in atTop, 0 < g k)
    (hg1 : ∀ᶠ k in atTop, g k ≤ 1)
    (hsmall : Tendsto (fun k => (n k : ℝ) * g k) atTop (𝓝 0)) :
    Tendsto (fun k => (1 - (1 - g k) ^ n k) / ((n k : ℝ) * g k)) atTop (𝓝 1) := by
  have hlo : Tendsto (fun k => 1 - (n k : ℝ) * g k) atTop (𝓝 1) := by
    simpa only [sub_zero] using tendsto_const_nhds.sub hsmall
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo tendsto_const_nhds
  · filter_upwards [hn, hg0, hg1] with k hnk hgk hgk'
    exact (power_gap_ratio_bounds hgk hgk' hnk).1
  · filter_upwards [hn, hg0, hg1] with k hnk hgk hgk'
    exact (power_gap_ratio_bounds hgk hgk' hnk).2

end GibbsScan


==> anc/lean-verification/GibbsScan/ProductContraction.lean <==
import GibbsScan.BlockNorm
import GibbsScan.KernelTransport
import GibbsScan.KernelComposition
import GibbsScan.ContractiveProjection
import GibbsScan.TensorContraction
import Mathlib.Probability.Kernel.Composition.KernelLemmas
import Mathlib.Probability.Kernel.Composition.Lemmas

/-! # Centered L² contraction tensorizes for independent transition kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan
theorem KernelL2.difference_norm_congr {Z : Type*} [MeasurableSpace Z]
    (μ ν : Measure Z) [IsProbabilityMeasure μ] [IsProbabilityMeasure ν]
    (κ η κ' η' : Kernel Z Z) [IsMarkovKernel κ] [IsMarkovKernel η]
    [IsMarkovKernel κ'] [IsMarkovKernel η']
    (hk : κ.Invariant μ) (he : η.Invariant μ) (hk' : κ'.Invariant ν) (he' : η'.Invariant ν)
    (hm : μ = ν) (hκ : κ = κ') (hη : η = η') :
    ‖KernelL2.operator μ κ hk - KernelL2.operator μ η he‖ =
      ‖KernelL2.operator ν κ' hk' - KernelL2.operator ν η' he'‖ := by
  subst ν κ' η'
  rfl

variable {X Y : Type*} [MeasurableSpace X] [MeasurableSpace Y]
variable (mu : Measure X) (nu : Measure Y) [IsProbabilityMeasure mu] [IsProbabilityMeasure nu]

theorem parallel_invariant (κ : Kernel X X) (η : Kernel Y Y) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hk : κ.Invariant mu) (he : η.Invariant nu) : (κ ∥ₖ η).Invariant (mu.prod nu) := by
  change (κ ∥ₖ η) ∘ₘ (mu.prod nu) = mu.prod nu
  rw [← Kernel.id_parallelComp_comp_parallelComp_id, ← Measure.comp_assoc,
    ← Measure.prod_comp_left, ← Measure.prod_comp_right, hk, he]

theorem right_eq_lift (η : Kernel Y Y) [IsMarkovKernel η] :
    (Kernel.id : Kernel X X) ∥ₖ η = Block.lift (η.comap Prod.snd measurable_snd) := by
  ext z : 1
  rw [Kernel.parallelComp_apply, Kernel.id_apply, Measure.dirac_prod, Block.lift_eq_map]
  rfl

theorem right_difference_norm (κ η : Kernel Y Y) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hk : κ.Invariant nu) (he : η.Invariant nu) {r : ℝ} (hr : 0 ≤ r)
    (hb : ‖KernelL2.operator nu κ hk - KernelL2.operator nu η he‖ ≤ r) :
    ‖KernelL2.operator (mu.prod nu) (Kernel.id ∥ₖ κ) (parallel_invariant mu nu _ _ (by simp [Kernel.Invariant]) hk) -
      KernelL2.operator (mu.prod nu) (Kernel.id ∥ₖ η) (parallel_invariant mu nu _ _ (by simp [Kernel.Invariant]) he)‖ ≤ r := by
  have hf (θ : Kernel Y Y) (y : X) : Block.fiber (θ.comap Prod.snd measurable_snd) y = θ := by
    ext x s hs; rfl
  have h := Block.lift_difference_norm_bound mu (Kernel.const X nu)
    (κ.comap Prod.snd measurable_snd) (η.comap Prod.snd measurable_snd)
    (fun y => by rw [hf]; exact hk) (fun y => by rw [hf]; exact he) hr
    (.of_forall (fun y =>
      (KernelL2.difference_norm_congr ((Kernel.const X nu) y) nu _ _ κ η _ _ hk he
        rfl (hf κ y) (hf η y)).trans_le hb))
  rw [KernelL2.difference_norm_congr _ (mu.prod nu) _ _ (Kernel.id ∥ₖ κ) (Kernel.id ∥ₖ η)
    _ _ (parallel_invariant mu nu _ _ (by simp [Kernel.Invariant]) hk)
    (parallel_invariant mu nu _ _ (by simp [Kernel.Invariant]) he)
    Measure.compProd_const (right_eq_lift κ).symm (right_eq_lift η).symm] at h
  exact h

theorem pullback_swap_parallel (κ : Kernel X X) [IsMarkovKernel κ] :
    pullbackKernel (MeasurableEquiv.prodComm : X × Y ≃ᵐ Y × X) (Kernel.id ∥ₖ κ) = κ ∥ₖ Kernel.id := by
  ext z : 1
  rw [pullbackKernel_apply, Kernel.parallelComp_apply, Kernel.parallelComp_apply]
  exact Measure.prod_swap

theorem left_difference_norm (κ η : Kernel X X) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hk : κ.Invariant mu) (he : η.Invariant mu) {r : ℝ} (hr : 0 ≤ r)
    (hb : ‖KernelL2.operator mu κ hk - KernelL2.operator mu η he‖ ≤ r) :
    ‖KernelL2.operator (mu.prod nu) (κ ∥ₖ Kernel.id) (parallel_invariant mu nu _ _ hk (by simp [Kernel.Invariant])) -
      KernelL2.operator (mu.prod nu) (η ∥ₖ Kernel.id) (parallel_invariant mu nu _ _ he (by simp [Kernel.Invariant]))‖ ≤ r := by
  let T := pullbackL2 (mu.prod nu) (nu.prod mu) MeasurableEquiv.prodComm Measure.measurePreserving_swap
  have h (θ : Kernel X X) [IsMarkovKernel θ] (hi : θ.Invariant mu) :
      KernelL2.operator (mu.prod nu) (θ ∥ₖ Kernel.id) (parallel_invariant mu nu _ _ hi (by simp [Kernel.Invariant])) =
        transport T (KernelL2.operator (nu.prod mu) (Kernel.id ∥ₖ θ) (parallel_invariant nu mu _ _ (by simp [Kernel.Invariant]) hi)) := by
    rw [← pullbackKernel_operator (mu.prod nu) (nu.prod mu) MeasurableEquiv.prodComm
      Measure.measurePreserving_swap _ (parallel_invariant nu mu _ _ (by simp [Kernel.Invariant]) hi)]
    exact KernelL2.operator_congr _ _ _ _ _ (pullback_swap_parallel θ).symm
  rw [h κ hk, h η he, ← transport_sub, transport_norm]
  exact right_difference_norm nu mu κ η hk he hr hb

theorem operator_comp_eq {Z : Type*} [MeasurableSpace Z] (μ : Measure Z) [IsProbabilityMeasure μ]
    (κ η θ : Kernel Z Z) [IsMarkovKernel κ] [IsMarkovKernel η] [IsMarkovKernel θ]
    (hk : κ.Invariant μ) (he : η.Invariant μ) (ht : θ.Invariant μ) (h : η ∘ₖ κ = θ) :
    (KernelL2.operator μ κ hk).comp (KernelL2.operator μ η he) = KernelL2.operator μ θ ht := by
  rw [← KernelL2.operator_comp]
  exact KernelL2.operator_congr _ _ _ _ _ h

def kernelProjection {Z : Type*} [MeasurableSpace Z] (μ : Measure Z) [IsProbabilityMeasure μ]
    (κ : Kernel Z Z) [IsMarkovKernel κ] (hi : κ.Invariant μ) (he : κ ∘ₖ κ = κ) :
    OrthogonalProjection (Lp ℝ 2 μ) :=
  .ofContractiveIdempotent (KernelL2.operator μ κ hi) (KernelL2.contraction μ κ hi)
    (fun x => congrArg (fun T : Operator (Lp ℝ 2 μ) => T x) (operator_comp_eq μ κ κ κ hi hi hi he))

theorem parallel_centered_norm (κ : Kernel X X) (η : Kernel Y Y) [IsMarkovKernel κ] [IsMarkovKernel η]
    (hk : κ.Invariant mu) (he : η.Invariant nu) {r : ℝ} (hr : 0 ≤ r)
    (hbκ : ‖KernelL2.operator mu κ hk - (averagingProjection (mu := mu)).op‖ ≤ r)
    (hbη : ‖KernelL2.operator nu η he - (averagingProjection (mu := nu)).op‖ ≤ r) :
    ‖KernelL2.operator (mu.prod nu) (κ ∥ₖ η) (parallel_invariant mu nu κ η hk he) -
      (averagingProjection (mu := mu.prod nu)).op‖ ≤ r := by
  let K := κ ∥ₖ (Kernel.id : Kernel Y Y)
  let L := (Kernel.id : Kernel X X) ∥ₖ η
  let C := Kernel.const X mu ∥ₖ (Kernel.id : Kernel Y Y)
  let D := (Kernel.id : Kernel X X) ∥ₖ Kernel.const Y nu
  have hiX : (Kernel.id : Kernel X X).Invariant mu := by simp [Kernel.Invariant]
  have hiY : (Kernel.id : Kernel Y Y).Invariant nu := by simp [Kernel.Invariant]
  have hK : K.Invariant (mu.prod nu) := parallel_invariant mu nu _ _ hk hiY
  have hL : L.Invariant (mu.prod nu) := parallel_invariant mu nu _ _ hiX he
  have hC : C.Invariant (mu.prod nu) := parallel_invariant mu nu _ _ (constantKernel_invariant mu) hiY
  have hD : D.Invariant (mu.prod nu) := parallel_invariant mu nu _ _ hiX (constantKernel_invariant nu)
  have hCC : C ∘ₖ C = C := by simp [C, Kernel.parallelComp_comp_parallelComp]
  have hDD : D ∘ₖ D = D := by simp [D, Kernel.parallelComp_comp_parallelComp]
  let P := kernelProjection (mu.prod nu) C hC hCC
  let Q := kernelProjection (mu.prod nu) D hD hDD
  let A := KernelL2.operator (mu.prod nu) K hK
  let B := KernelL2.operator (mu.prod nu) L hL
  have hAQ : ∀ x, A (Q.op x) = Q.op (A x) := by
    have hc : D ∘ₖ K = K ∘ₖ D := by
      simp [D, K, Kernel.parallelComp_comp_parallelComp]
    have ho := (operator_comp_eq (mu.prod nu) K D (K ∘ₖ D) hK hD (hK.comp hD) hc).trans
      (KernelL2.operator_comp (mu.prod nu) D K hD hK)
    exact fun x => congrArg (fun T : Operator (Lp ℝ 2 (mu.prod nu)) => T x) ho
  have hPQ : ∀ x, P.op (Q.op x) = Q.op (P.op x) := by
    have hc : D ∘ₖ C = C ∘ₖ D := by
      simp [D, C, Kernel.parallelComp_comp_parallelComp]
    have ho := (operator_comp_eq (mu.prod nu) C D (C ∘ₖ D) hC hD (hC.comp hD) hc).trans
      (KernelL2.operator_comp (mu.prod nu) D C hD hC)
    exact fun x => congrArg (fun T : Operator (Lp ℝ 2 (mu.prod nu)) => T x) ho
  have hBfix : ∀ x, B (Q.op x) = Q.op x := by
    have hc : D ∘ₖ L = D := by simp [D, L, Kernel.parallelComp_comp_parallelComp]
    exact fun x => congrArg (fun T : Operator (Lp ℝ 2 (mu.prod nu)) => T x)
      (operator_comp_eq (mu.prod nu) L D D hL hD hD hc)
  have hBinv : ∀ x, Q.op (B x) = Q.op x := by
    have hc : L ∘ₖ D = D := by
      simp only [D, L, Kernel.parallelComp_comp_parallelComp, Kernel.id_comp, Kernel.comp_const]
      rw [show η ∘ₘ nu = nu from he]
    exact fun x => congrArg (fun T : Operator (Lp ℝ 2 (mu.prod nu)) => T x)
      (operator_comp_eq (mu.prod nu) D L D hD hL hD hc)
  have hAP : ‖A - P.op‖ ≤ r := left_difference_norm mu nu κ (Kernel.const X mu) hk
    (constantKernel_invariant mu) hr (by simpa only [constantKernel_operator] using hbκ)
  have hBQ : ‖B - Q.op‖ ≤ r := right_difference_norm mu nu η (Kernel.const Y nu) he
    (constantKernel_invariant nu) hr (by simpa only [constantKernel_operator] using hbη)
  have ht := tensor_contraction P Q A B hr (KernelL2.contraction _ _ _) hAP hBQ hAQ hPQ hBfix hBinv
  have hAB : A.comp B = KernelL2.operator (mu.prod nu) (κ ∥ₖ η) (parallel_invariant mu nu κ η hk he) :=
    operator_comp_eq _ K L _ hK hL _ (by simp [K, L, Kernel.parallelComp_comp_parallelComp])
  have hCD : P.op.comp Q.op = (averagingProjection (mu := mu.prod nu)).op := by
    rw [← constantKernel_operator]
    apply operator_comp_eq _ C D _ hC hD
    simp only [C, D, Kernel.parallelComp_comp_parallelComp, Kernel.id_comp, Kernel.comp_id]
    ext z : 1
    simp [Kernel.parallelComp_apply]
  rwa [hAB, hCD] at ht

end GibbsScan



==> anc/lean-verification/GibbsScan/ProductDisintegration.lean <==
import GibbsScan.ComponentTheorems
import Mathlib.Probability.Kernel.Disintegration.StandardBorel

/-! # Canonical conditional block decomposition of a finite product target -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.ProductBlocks
variable {d : ℕ} (E : Fin (d + 1) → Type*) [∀ i, MeasurableSpace (E i)]
variable [∀ i, StandardBorelSpace (E i)] [∀ i, Nonempty (E i)]

abbrev Rest (j : Fin (d + 1)) := ∀ i : Fin d, E (j.succAbove i)

def split (j : Fin (d + 1)) : (∀ i, E i) ≃ᵐ Rest E j × E j :=
  (MeasurableEquiv.piFinSuccAbove E j).trans MeasurableEquiv.prodComm

variable (mu : Measure (∀ i, E i)) [IsProbabilityMeasure mu]

def joint (j : Fin (d + 1)) : Measure (Rest E j × E j) := mu.map (split E j)
instance joint_probability (j : Fin (d + 1)) : IsProbabilityMeasure (joint E mu j) := by
  unfold joint
  exact Measure.isProbabilityMeasure_map (split E j).measurable.aemeasurable

def marginal (j : Fin (d + 1)) : Measure (Rest E j) := (joint E mu j).fst
instance marginal_probability (j : Fin (d + 1)) : IsProbabilityMeasure (marginal E mu j) := by
  unfold marginal
  infer_instance

def conditional (j : Fin (d + 1)) : Kernel (Rest E j) (E j) := (joint E mu j).condKernel
instance conditional_markov (j : Fin (d + 1)) : IsMarkovKernel (conditional E mu j) := by
  unfold conditional
  infer_instance

theorem disintegration (j : Fin (d + 1)) : marginal E mu j ⊗ₘ conditional E mu j = joint E mu j := by
  exact (joint E mu j).disintegrate (joint E mu j).condKernel

/-- Each canonical split has exactly the marginal/conditional product law required above. -/
theorem split_preserving (j : Fin (d + 1)) :
    MeasurePreserving (split E j) mu (marginal E mu j ⊗ₘ conditional E mu j) := by
  refine ⟨(split E j).measurable, ?_⟩
  exact (disintegration E mu j).symm

end GibbsScan.ProductBlocks


==> anc/lean-verification/GibbsScan/ProductKernel.lean <==
import GibbsScan.KernelTheorems
import Mathlib.MeasureTheory.Integral.Marginal

/-! # Independent-coordinate resampling kernels -/
noncomputable section
open MeasureTheory ProbabilityTheory Function
open scoped ENNReal ProbabilityTheory
namespace GibbsScan.ProductTarget
variable {I : Type*} [Fintype I] [DecidableEq I] {X : I → Type*}
variable [∀ i, MeasurableSpace (X i)] (mu : ∀ i, Measure (X i)) [∀ i, IsProbabilityMeasure (mu i)]

theorem resampleMap_apply (s : Finset I) (x : ∀ i, X i) {t : Set (∀ i, X i)}
    (ht : MeasurableSet t) :
    ((Measure.pi fun i : s => mu i).map (updateFinset x s)) t =
      lmarginal mu s (t.indicator 1) x := by
  rw [Measure.map_apply measurable_updateFinset ht]
  rw [← lintegral_indicator_one (ht.preimage measurable_updateFinset)]
  unfold lmarginal
  congr 1

def resample (s : Finset I) : Kernel (∀ i, X i) (∀ i, X i) where
  toFun x := (Measure.pi fun i : s => mu i).map (updateFinset x s)
  measurable' := by
    apply Measure.measurable_of_measurable_coe
    intro t ht
    simp only [resampleMap_apply mu s _ ht]
    exact (measurable_const.indicator ht).lmarginal mu

instance resample_markov (s : Finset I) : IsMarkovKernel (resample mu s) := by
  refine ⟨fun x => ⟨?_⟩⟩
  change ((Measure.pi fun i : s => mu i).map (updateFinset x s)) Set.univ = 1
  rw [Measure.map_apply measurable_updateFinset MeasurableSet.univ, Set.preimage_univ, measure_univ]

theorem resample_apply (s : Finset I) (x : ∀ i, X i) {t : Set (∀ i, X i)}
    (ht : MeasurableSet t) : resample mu s x t = lmarginal mu s (t.indicator 1) x :=
  resampleMap_apply mu s x ht

theorem resample_lintegral (s : Finset I) (x : ∀ i, X i) {f : (∀ i, X i) → ℝ≥0∞}
    (hf : Measurable f) : (∫⁻ y, f y ∂resample mu s x) = lmarginal mu s f x := by
  change (∫⁻ y, f y ∂(Measure.pi fun i : s => mu i).map (updateFinset x s)) = _
  rw [lintegral_map hf measurable_updateFinset]
  rfl

theorem resample_empty : resample mu ∅ = Kernel.id := by
  ext x t ht
  rw [resample_apply mu ∅ x ht, lmarginal_empty]
  simp [Kernel.id_apply, Measure.dirac_apply' _ ht]

theorem resample_univ : resample mu Finset.univ = Kernel.const (∀ i, X i) (Measure.pi mu) := by
  ext x t ht
  rw [resample_apply mu Finset.univ x ht, lmarginal_univ]
  exact lintegral_indicator_one ht

theorem resample_union (s t : Finset I) (hst : Disjoint s t) :
    resample mu t ∘ₖ resample mu s = resample mu (s ∪ t) := by
  ext x u hu
  rw [Kernel.comp_apply' _ _ _ hu, resample_lintegral mu s x ((resample mu t).measurable_coe hu),
    resample_apply mu (s ∪ t) x hu]
  simp only [resample_apply mu t _ hu]
  exact (congrFun (lmarginal_union mu (u.indicator 1) (measurable_const.indicator hu) hst) x).symm

theorem lmarginal_idempotent (s : Finset I) (f : (∀ i, X i) → ℝ≥0∞) :
    lmarginal mu s (lmarginal mu s f) = lmarginal mu s f := by
  ext x
  change (∫⁻ y, lmarginal mu s f (updateFinset x s y) ∂Measure.pi (fun i : s => mu i)) = _
  have he (y : (i : s) → X i) : lmarginal mu s f (updateFinset x s y) = lmarginal mu s f x := by
    apply lmarginal_congr mu f
    intro i hi
    simp [updateFinset, hi]
  simp only [he, lintegral_const, measure_univ, mul_one]

theorem resample_idempotent (s : Finset I) : resample mu s ∘ₖ resample mu s = resample mu s := by
  ext x u hu
  rw [Kernel.comp_apply' _ _ _ hu, resample_lintegral mu s x ((resample mu s).measurable_coe hu),
    resample_apply mu s x hu]
  simp only [resample_apply mu s _ hu, lmarginal_idempotent]

theorem resample_invariant (s : Finset I) : (resample mu s).Invariant (Measure.pi mu) := by
  ext t ht
  rw [Measure.bind_apply ht (Kernel.aemeasurable _)]
  simp only [resample_apply mu s _ ht]
  have h := lintegral_eq_of_lmarginal_eq s
    ((measurable_const.indicator ht).lmarginal mu) (measurable_const.indicator ht)
    (lmarginal_idempotent mu s (t.indicator 1))
  exact h.trans (lintegral_indicator_one ht)

end GibbsScan.ProductTarget


==> anc/lean-verification/GibbsScan/ProductRandom.lean <==
import GibbsScan.ProductSweep

/-! # The exact random-scan gap for an independent product target -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ENNReal ProbabilityTheory
namespace GibbsScan.ProductTarget
variable {I : Type*} [Fintype I] [DecidableEq I] {X : I → Type*}
variable [∀ i, MeasurableSpace (X i)] (mu : ∀ i, Measure (X i)) [∀ i, IsProbabilityMeasure (mu i)]

def coordinateLift (k : I) : Lp ℝ 2 (mu k) →ₗᵢ[ℝ] Lp ℝ 2 (Measure.pi mu) :=
  Lp.compMeasurePreservingₗᵢ ℝ (Function.eval k) (measurePreserving_eval mu k)

theorem coordinateLift_integral (k : I) (f : Lp ℝ 2 (mu k)) :
    (∫ x, coordinateLift mu k f x ∂Measure.pi mu) = ∫ u, f u ∂mu k := by
  have hrep : coordinateLift mu k f =ᵐ[Measure.pi mu] (fun x => f (x k)) :=
    Lp.coeFn_compMeasurePreserving f (measurePreserving_eval mu k)
  rw [integral_congr_ae hrep]
  rw [← integral_map_of_stronglyMeasurable (measurable_pi_apply k) (Lp.stronglyMeasurable f),
    (measurePreserving_eval mu k).map_eq]

theorem resample_coordinate_integral (s : Finset I) (x : ∀ i, X i) (k : I)
    (f : X k → ℝ) (hf : StronglyMeasurable f) :
    (∫ y, f (y k) ∂resample mu s x) = if k ∈ s then ∫ u, f u ∂mu k else f (x k) := by
  change (∫ y, f (y k) ∂(Measure.pi fun i : s => mu i).map (Function.updateFinset x s)) = _
  have hmap := integral_map_of_stronglyMeasurable
    (μ := Measure.pi fun i : s => mu i) (measurable_updateFinset (x := x) (s := s))
    (hf.comp_measurable (measurable_pi_apply k))
  change (∫ y, f (y k) ∂(Measure.pi fun i : s => mu i).map (Function.updateFinset x s)) =
    ∫ y, f (Function.updateFinset x s y k) ∂Measure.pi (fun i : s => mu i) at hmap
  rw [hmap]
  by_cases hk : k ∈ s
  · simp only [Function.updateFinset, dif_pos hk, if_pos hk]
    have he := integral_map_of_stronglyMeasurable (μ := Measure.pi fun i : s => mu i)
      (φ := fun y => y (⟨k, hk⟩ : s)) (measurable_pi_apply _) hf
    rw [(measurePreserving_eval (fun i : s => mu i) ⟨k, hk⟩).map_eq] at he
    exact he.symm
  · simp [Function.updateFinset, hk]

theorem resample_coordinate_action (s : Finset I) (k : I) (f : Lp ℝ 2 (mu k))
    (hf : ∫ u, f u ∂mu k = 0) :
    KernelL2.operator (Measure.pi mu) (resample mu s) (resample_invariant mu s)
      (coordinateLift mu k f) = if k ∈ s then 0 else coordinateLift mu k f := by
  have hrep := Lp.coeFn_compMeasurePreserving f (measurePreserving_eval mu k)
  have hker : ∀ᵐ x ∂Measure.pi mu, ∀ᵐ y ∂resample mu s x,
      coordinateLift mu k f y = f (y k) := by
    apply Measure.ae_ae_of_ae_comp
    rw [resample_invariant mu s]
    exact hrep
  apply Lp.ext
  by_cases hk : k ∈ s
  · simp only [hk, ↓reduceIte]
    filter_upwards [KernelL2.operator_ae (Measure.pi mu) (resample mu s)
      (resample_invariant mu s) (coordinateLift mu k f), hker, Lp.coeFn_zero (ℝ) 2 (Measure.pi mu)]
      with x hop he hz
    rw [hop, integral_congr_ae he, resample_coordinate_integral mu s x k f
      (Lp.stronglyMeasurable f), if_pos hk, hf, hz]
    rfl
  · simp only [hk, ↓reduceIte]
    filter_upwards [KernelL2.operator_ae (Measure.pi mu) (resample mu s)
      (resample_invariant mu s) (coordinateLift mu k f), hker, hrep] with x hop he hx
    rw [hop, integral_congr_ae he, resample_coordinate_integral mu s x k f
      (Lp.stronglyMeasurable f), if_neg hk]
    exact hx.symm

section FiniteScan
variable {d : ℕ} {E : Fin d → Type*} [∀ i, MeasurableSpace (E i)]
variable (nu : ∀ i, Measure (E i)) [∀ i, IsProbabilityMeasure (nu i)]

theorem coordinateSequence_idempotent (j : ℕ) (f : Lp ℝ 2 (Measure.pi nu)) :
    KernelL2.operator (Measure.pi nu) (coordinateSequence nu j) (coordinateSequence_invariant nu j)
      (KernelL2.operator (Measure.pi nu) (coordinateSequence nu j) (coordinateSequence_invariant nu j) f) =
    KernelL2.operator (Measure.pi nu) (coordinateSequence nu j) (coordinateSequence_invariant nu j) f := by
  by_cases hj : j < d
  · have he := KernelL2.operator_congr (Measure.pi nu) (coordinateSequence nu j)
      (resample nu {⟨j, hj⟩}) (coordinateSequence_invariant nu j) (resample_invariant nu _)
      (by simp [coordinateSequence, hj])
    rw [he]
    exact resample_operator_idempotent nu _ f
  · have he := KernelL2.operator_congr (Measure.pi nu) (coordinateSequence nu j)
      Kernel.id (coordinateSequence_invariant nu j) (idKernel_invariant _)
      (by simp [coordinateSequence, hj])
    rw [he, idKernel_operator]
    rfl

def coordinateUpdate (j : ℕ) : LocalUpdate (Lp ℝ 2 (Measure.pi nu)) 0 :=
  .ofProjection _ (contractive_idempotent_symmetric _ (KernelL2.contraction _ _ _)
    (coordinateSequence_idempotent nu j)) (coordinateSequence_idempotent nu j)

theorem random_gap_lower [NeZero d] :
    (d : ℝ)⁻¹ ≤ randomKernelGap (Measure.pi nu) (coordinateSequence nu)
      (coordinateSequence_invariant nu) d := by
  have hs : normGap (averagingProjection (mu := Measure.pi nu))
      (sweep (fun j => (coordinateUpdate nu j).K) d) = 1 := by
    change normGap _ (sweep (fun j => KernelL2.operator _ _ _) d) = 1
    rw [full_sweep_operator]
    simp [normGap]
  have h := fullSpace_deterministic_to_random (averagingProjection (mu := Measure.pi nu))
    (coordinateUpdate nu) (fun j => KernelL2.operator_fixes_average _ _ _)
    (Nat.pos_of_ne_zero (NeZero.ne d)) (by norm_num : (0 : ℝ) ≤ 0) (by norm_num : (0 : ℝ) < 1)
    (by rw [hs]; norm_num)
  rw [hs] at h
  rw [randomKernelGap_eq]
  change (1 - 0) / (d : ℝ) * 1 / (2 - 1) ≤
    normGap _ (randomScan (fun j => KernelL2.operator (Measure.pi nu)
      (coordinateSequence nu j) (coordinateSequence_invariant nu j)) d) at h
  simpa only [sub_zero, one_div, mul_one, sub_self, zero_add, div_one,
    show (2 : ℝ) - 1 = 1 by norm_num] using h

theorem coordinateSequence_action (k : Fin d) (f : Lp ℝ 2 (nu k))
    (hf : ∫ u, f u ∂nu k = 0) (j : ℕ) (hj : j < d) :
    KernelL2.operator (Measure.pi nu) (coordinateSequence nu j) (coordinateSequence_invariant nu j)
      (coordinateLift nu k f) = if j = k.val then 0 else coordinateLift nu k f := by
  have he := KernelL2.operator_congr (Measure.pi nu) (coordinateSequence nu j)
    (resample nu {⟨j, hj⟩}) (coordinateSequence_invariant nu j) (resample_invariant nu _)
    (by simp [coordinateSequence, hj])
  rw [he, resample_coordinate_action nu _ k f hf]
  simp only [Finset.mem_singleton, Fin.ext_iff]
  simp only [eq_comm]

theorem random_coordinate_eigenvector (k : Fin d) (f : Lp ℝ 2 (nu k))
    (hf : ∫ u, f u ∂nu k = 0) :
    randomScan (fun j => KernelL2.operator (Measure.pi nu) (coordinateSequence nu j)
      (coordinateSequence_invariant nu j)) d (coordinateLift nu k f) =
        (1 - (d : ℝ)⁻¹) • coordinateLift nu k f := by
  have hd : (d : ℝ) ≠ 0 := by exact_mod_cast (by have := k.isLt; omega : d ≠ 0)
  rw [randomScan_apply]
  have he : (∑ j ∈ Finset.range d, KernelL2.operator (Measure.pi nu) (coordinateSequence nu j)
      (coordinateSequence_invariant nu j) (coordinateLift nu k f)) =
      (d : ℝ) • coordinateLift nu k f - coordinateLift nu k f := by
    calc
      _ = ∑ j ∈ Finset.range d,
          (coordinateLift nu k f - if j = k.val then coordinateLift nu k f else 0) := by
        apply Finset.sum_congr rfl
        intro j hj
        rw [coordinateSequence_action nu k f hf j (Finset.mem_range.mp hj)]
        split_ifs <;> simp
      _ = _ := by simp [Finset.sum_sub_distrib, k.isLt, Nat.cast_smul_eq_nsmul]
  rw [he, smul_sub, smul_smul, inv_mul_cancel₀ hd, one_smul, sub_smul, one_smul]

/-- Proposition 3.3: the nontrivial marginal supplies the matching eigenfunction. -/
theorem random_gap [NeZero d] (k : Fin d) (f : Lp ℝ 2 (nu k))
    (hf : ∫ u, f u ∂nu k = 0) (hf0 : f ≠ 0) :
    randomKernelGap (Measure.pi nu) (coordinateSequence nu) (coordinateSequence_invariant nu) d =
      (d : ℝ)⁻¹ := by
  apply le_antisymm _ (random_gap_lower nu)
  rw [randomKernelGap_eq]
  let v := coordinateLift nu k f
  have hv : 0 < ‖v‖ := by
    rw [(coordinateLift nu k).norm_map]
    exact norm_pos_iff.mpr hf0
  have hp : (averagingProjection (mu := Measure.pi nu)).op v = 0 := by
    rw [averagingProjection_apply, coordinateLift_integral, hf, zero_smul]
  have he : (randomScan (fun j => KernelL2.operator (Measure.pi nu) (coordinateSequence nu j)
      (coordinateSequence_invariant nu j)) d - (averagingProjection (mu := Measure.pi nu)).op) v =
      (1 - (d : ℝ)⁻¹) • v := by
    rw [ContinuousLinearMap.sub_apply, hp, sub_zero]
    exact random_coordinate_eigenvector nu k f hf
  have hn := (randomScan (fun j => KernelL2.operator (Measure.pi nu) (coordinateSequence nu j)
      (coordinateSequence_invariant nu j)) d - (averagingProjection (mu := Measure.pi nu)).op).le_opNorm v
  rw [he, norm_smul, Real.norm_eq_abs] at hn
  have hb := (le_abs_self _).trans (le_of_mul_le_mul_right hn hv)
  unfold normGap
  linarith

end FiniteScan
end GibbsScan.ProductTarget


==> anc/lean-verification/GibbsScan/ProductSweep.lean <==
import GibbsScan.ProductKernel
import GibbsScan.ContractiveProjection
import GibbsScan.KernelConstant

/-! # One complete independent-coordinate sweep is exact resampling -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory ENNReal
namespace GibbsScan.ProductTarget
variable {I : Type*} [Fintype I] [DecidableEq I] {X : I → Type*}
variable [∀ i, MeasurableSpace (X i)] (mu : ∀ i, Measure (X i)) [∀ i, IsProbabilityMeasure (mu i)]

theorem resample_operator_idempotent (s : Finset I) (f : Lp ℝ 2 (Measure.pi mu)) :
    KernelL2.operator (Measure.pi mu) (resample mu s) (resample_invariant mu s)
      (KernelL2.operator (Measure.pi mu) (resample mu s) (resample_invariant mu s) f) =
        KernelL2.operator (Measure.pi mu) (resample mu s) (resample_invariant mu s) f := by
  have h := KernelL2.operator_comp (Measure.pi mu) (resample mu s) (resample mu s)
    (resample_invariant mu s) (resample_invariant mu s)
  have he := KernelL2.operator_congr (Measure.pi mu) _ _
    ((resample_invariant mu s).comp (resample_invariant mu s)) (resample_invariant mu s)
    (resample_idempotent mu s)
  exact congrArg (fun T : Operator (Lp ℝ 2 (Measure.pi mu)) => T f) (h.symm.trans he)

def projection (s : Finset I) : OrthogonalProjection (Lp ℝ 2 (Measure.pi mu)) :=
  .ofContractiveIdempotent _ (KernelL2.contraction _ _ _) (resample_operator_idempotent mu s)

section FiniteScan
variable {d : ℕ} {E : Fin d → Type*} [∀ i, MeasurableSpace (E i)]
variable (nu : ∀ i, Measure (E i)) [∀ i, IsProbabilityMeasure (nu i)]

def coordinateSequence (j : ℕ) : Kernel (∀ i, E i) (∀ i, E i) :=
  if hj : j < d then resample nu {⟨j, hj⟩} else Kernel.id

instance coordinateSequence_markov (j : ℕ) : IsMarkovKernel (coordinateSequence nu j) := by
  unfold coordinateSequence
  split_ifs <;> infer_instance

theorem coordinateSequence_invariant (j : ℕ) : (coordinateSequence nu j).Invariant (Measure.pi nu) := by
  unfold coordinateSequence
  split_ifs
  · exact resample_invariant nu _
  · exact idKernel_invariant _

def scannedCoordinates (d n : ℕ) : Finset (Fin d) := Finset.univ.filter (fun j => (j : ℕ) < n)

theorem sweepKernel_prefix (n : ℕ) (hn : n ≤ d) :
    sweepKernel (coordinateSequence nu) n = resample nu (scannedCoordinates d n) := by
  induction n with
  | zero =>
    have he : scannedCoordinates d 0 = ∅ := by simp [scannedCoordinates]
    rw [he, resample_empty]
    rfl
  | succ n ih =>
    have hnd : n < d := by omega
    change sweepKernel (coordinateSequence nu) n ∘ₖ coordinateSequence nu n = _
    rw [ih (by omega), coordinateSequence, dif_pos hnd]
    have hdisj : Disjoint ({⟨n, hnd⟩} : Finset (Fin d)) (scannedCoordinates d n) := by
      simp [scannedCoordinates]
    rw [resample_union nu _ _ hdisj]
    congr 1
    ext j
    simp only [Finset.mem_union, Finset.mem_singleton, scannedCoordinates,
      Finset.mem_filter, Finset.mem_univ, true_and]
    constructor
    · rintro (rfl | hj)
      · exact Nat.lt_succ_self n
      · omega
    · intro hj
      by_cases he : (j : ℕ) = n
      · exact Or.inl (Fin.ext he)
      · exact Or.inr (by omega)

/-- The deterministic-scan assertion in Proposition 3.3, as equality of kernels. -/
theorem full_sweep_kernel : sweepKernel (coordinateSequence nu) d = Kernel.const (∀ i, E i) (Measure.pi nu) := by
  rw [sweepKernel_prefix nu d le_rfl]
  have he : scannedCoordinates d d = Finset.univ := by ext j; simp [scannedCoordinates, j.isLt]
  rw [he, resample_univ]

theorem full_sweep_operator :
    sweep (fun j => KernelL2.operator (Measure.pi nu) (coordinateSequence nu j)
      (coordinateSequence_invariant nu j)) d = (averagingProjection (mu := Measure.pi nu)).op := by
  rw [← sweepKernel_operator (Measure.pi nu) (coordinateSequence nu) (coordinateSequence_invariant nu)]
  exact (KernelL2.operator_congr (Measure.pi nu) _ _ _ (constantKernel_invariant _)
    (full_sweep_kernel nu)).trans (constantKernel_operator _)

theorem full_sweep_gap : sweepKernelGap (Measure.pi nu) (coordinateSequence nu)
    (coordinateSequence_invariant nu) d = 1 := by
  rw [sweepKernelGap_eq, full_sweep_operator]
  simp [normGap]

end FiniteScan
end GibbsScan.ProductTarget


==> anc/lean-verification/GibbsScan/ProductTheorems.lean <==
import GibbsScan.ProductDisintegration

/-! # The principal theorems for component-wise chains on finite products -/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory
namespace GibbsScan.ProductBlocks
variable {d : ℕ} (E : Fin (d + 1) → Type*) [∀ i, MeasurableSpace (E i)]
variable [∀ i, StandardBorelSpace (E i)] [∀ i, Nonempty (E i)]
variable (mu : Measure (∀ i, E i)) [IsProbabilityMeasure mu]
variable (κ : ∀ j : Fin (d + 1), Kernel (Rest E j × E j) (E j)) [∀ j, IsMarkovKernel (κ j)]
variable (hr : ∀ j, ∀ᵐ y ∂marginal E mu j,
  (Block.fiber (κ j) y).IsReversible (conditional E mu j y))

def component (j : Fin (d + 1)) : Kernel (∀ i, E i) (∀ i, E i) :=
  CoordinateBlock.update (split E j) (κ j)

def gibbsComponent (j : Fin (d + 1)) : Kernel (∀ i, E i) (∀ i, E i) :=
  CoordinateBlock.update (split E j) (Block.resampling (conditional E mu j))

instance component_markov (j : Fin (d + 1)) : IsMarkovKernel (component E κ j) := by
  unfold component
  infer_instance

instance gibbsComponent_markov (j : Fin (d + 1)) : IsMarkovKernel (gibbsComponent E mu j) := by
  unfold gibbsComponent
  infer_instance

include hr in
theorem component_reversible (j : Fin (d + 1)) : (component E κ j).IsReversible mu :=
  CoordinateBlock.update_reversible mu (marginal E mu j) (conditional E mu j) (split E j)
    (split_preserving E mu j) (κ j) (hr j)

theorem gibbsComponent_reversible (j : Fin (d + 1)) : (gibbsComponent E mu j).IsReversible mu :=
  CoordinateBlock.resampling_reversible mu (marginal E mu j) (conditional E mu j) (split E j)
    (split_preserving E mu j)

def sequence (j : ℕ) : Kernel (∀ i, E i) (∀ i, E i) := component E κ (Fin.ofNat (d + 1) j)
instance sequence_markov (j : ℕ) : IsMarkovKernel (sequence E κ j) := by
  unfold sequence
  infer_instance

include hr in
theorem sequence_invariant (j : ℕ) : (sequence E κ j).Invariant mu :=
  (component_reversible E mu κ hr (Fin.ofNat (d + 1) j)).invariant

/-- Theorem 1.1 on the product target, with actual conditional component kernels. -/
theorem theorem_1_1 {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hb : ∀ j, ‖KernelL2.operator mu (component E κ j) (component_reversible E mu κ hr j).invariant -
      KernelL2.operator mu (gibbsComponent E mu j) (gibbsComponent_reversible E mu j).invariant‖ ≤ lam)
    (hg : 0 < sweepKernelGap mu (sequence E κ) (sequence_invariant E mu κ hr) (d + 1)) :
    (1 - lam) / (d + 1) * sweepKernelGap mu (sequence E κ) (sequence_invariant E mu κ hr) (d + 1) /
      (2 - sweepKernelGap mu (sequence E κ) (sequence_invariant E mu κ hr) (d + 1)) ≤
      randomKernelGap mu (sequence E κ) (sequence_invariant E mu κ hr) (d + 1) := by
  let idx := fun j => Fin.ofNat (d + 1) j
  have h := GibbsScan.theorem_1_1 mu (sequence E κ)
    (fun j => component_reversible E mu κ hr (idx j))
    (fun j => CoordinateBlock.rest (split E (idx j)))
    (fun j => CoordinateBlock.rest_measurable (split E (idx j)))
    (fun j => CoordinateBlock.update_frozen mu (split E (idx j)) (κ (idx j))) hl0 hl1
    (fun j => by
      rw [← CoordinateBlock.resampling_operator mu (marginal E mu (idx j)) (conditional E mu (idx j))
        (split E (idx j)) (split_preserving E mu (idx j))]
      exact hb (idx j)) (d + 1) hg
  simpa only [Nat.cast_add, Nat.cast_one] using h

/-- Theorem 1.2 on the same product target and actual scan kernels. -/
theorem theorem_5_2 [Nontrivial (averagingProjection (mu := mu)).Centered]
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hb : ∀ j, ‖KernelL2.operator mu (component E κ j) (component_reversible E mu κ hr j).invariant -
      KernelL2.operator mu (gibbsComponent E mu j) (gibbsComponent_reversible E mu j).invariant‖ ≤ lam) :
    (1 - lam) / (2 * (2 / (d + 1) + (1 + lam) ^ 2 * d)) *
      randomKernelGap mu (sequence E κ) (sequence_invariant E mu κ hr) (d + 1) ≤
      sweepKernelGap mu (sequence E κ) (sequence_invariant E mu κ hr) (d + 1) := by
  let idx := fun j => Fin.ofNat (d + 1) j
  have h := GibbsScan.theorem_5_2 mu (sequence E κ)
    (fun j => component_reversible E mu κ hr (idx j))
    (fun j => CoordinateBlock.rest (split E (idx j)))
    (fun j => CoordinateBlock.rest_measurable (split E (idx j)))
    (fun j => CoordinateBlock.update_frozen mu (split E (idx j)) (κ (idx j))) hl0 hl1
    (fun j => by
      rw [← CoordinateBlock.resampling_operator mu (marginal E mu (idx j)) (conditional E mu (idx j))
        (split E (idx j)) (split_preserving E mu (idx j))]
      exact hb (idx j)) (d + 1)
  simpa only [Nat.cast_add, Nat.cast_one, add_sub_cancel_right] using h

end GibbsScan.ProductBlocks


==> anc/lean-verification/GibbsScan/Pyramid/Asymptotics.lean <==
import GibbsScan.Pyramid.Bounds
import GibbsScan.SpectralLimits

/-! # Pyramid sharpness, also for dimension-dependent relaxation parameters

The limit statements quantify over every sequence `lam d ∈ [0,1)`. In
particular no lower bound on `1 - lam d` is needed in this example.
-/
noncomputable section
open Filter Topology
namespace GibbsScan.Pyramid

theorem sweep_normGap (d : ℕ) (lam : ℝ) :
    normGap (meanProjection d) (sweep (localSequence d lam) d) =
      gap (centeredSweep d lam) := by
  unfold normGap gap centeredSweep
  rw [(meanProjection d).norm_sub_eq_restrict _
    ((meanProjection d).sweep_invariant _ (localSequence_invariant d lam) d)
    ((meanProjection d).sweep_fixes _ (localSequence_fixes_mean d lam) d)]

def sweepLoss (d : ℕ) (lam : ℝ) : ℝ := 1 - ‖centeredSweep d lam‖ ^ 2

theorem sweepLoss_nonneg (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    0 ≤ sweepLoss d lam := by
  have h := centeredSweep_contraction d hl0 hl1
  unfold sweepLoss
  nlinarith [norm_nonneg (centeredSweep d lam)]

theorem sweep_gap_pos {d : ℕ} (hd : 0 < d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) : 0 < gap (centeredSweep d lam) := by
  have hb := beta_pos hl0 hl1
  have hv := Tridiagonal.eigenvalue_pos d
  have h := loss_lower_bound hd hl0 hl1
  have hp : 0 < 2 * beta lam * Tridiagonal.eigenvalue d /
      (1 + beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 := by positivity
  unfold gap
  nlinarith [norm_nonneg (centeredSweep d lam)]

variable (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1)
include hl0 hl1

theorem beta_sqrt_tendsto :
    Tendsto (fun d => beta (lam d) * Real.sqrt (Tridiagonal.eigenvalue d)) atTop (𝓝 0) := by
  refine squeeze_zero (g := fun d => Real.sqrt (Tridiagonal.eigenvalue d))
    (fun d => mul_nonneg (beta_pos (hl0 d) (hl1 d)).le (Real.sqrt_nonneg _))
    (fun d => mul_le_of_le_one_left (Real.sqrt_nonneg _) (beta_le_one (hl0 d))) ?_
  simpa [Function.comp_def] using
    (Real.continuous_sqrt.tendsto 0).comp Tridiagonal.eigenvalue_tendsto

theorem beta_eigenvalue_tendsto :
    Tendsto (fun d => beta (lam d) * Tridiagonal.eigenvalue d) atTop (𝓝 0) := by
  exact squeeze_zero (fun d => mul_nonneg (beta_pos (hl0 d) (hl1 d)).le
      (Tridiagonal.eigenvalue_pos d).le)
    (fun d => mul_le_of_le_one_left (Tridiagonal.eigenvalue_pos d).le (beta_le_one (hl0 d)))
    Tridiagonal.eigenvalue_tendsto

theorem sweepLoss_ratio_tendsto :
    Tendsto (fun d => sweepLoss d (lam d) / (2 * beta (lam d) * Tridiagonal.eigenvalue d))
      atTop (𝓝 1) := by
  have ht := beta_sqrt_tendsto lam hl0 hl1
  have hlo : Tendsto (fun d => 1 /
      (1 + beta (lam d) * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2) atTop (𝓝 1) := by
    simpa only [Pi.div_def, add_zero, one_pow, div_one] using (tendsto_const_nhds (x := (1 : ℝ))).div
      ((tendsto_const_nhds.add ht).pow 2) (by norm_num : (1 + (0 : ℝ)) ^ 2 ≠ 0)
  have hup : Tendsto (fun d => 1 /
      (1 - beta (lam d) * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2) atTop (𝓝 1) := by
    simpa only [Pi.div_def, sub_zero, one_pow, div_one] using (tendsto_const_nhds (x := (1 : ℝ))).div
      ((tendsto_const_nhds.sub ht).pow 2) (by norm_num : (1 - (0 : ℝ)) ^ 2 ≠ 0)
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hup
  · filter_upwards [eventually_gt_atTop 0] with d hd
    have hp : 0 < 2 * beta (lam d) * Tridiagonal.eigenvalue d := by
      exact mul_pos (mul_pos (by norm_num) (beta_pos (hl0 d) (hl1 d))) (Tridiagonal.eigenvalue_pos d)
    have hb : 0 < (1 + beta (lam d) * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 := by
      have := (beta_pos (hl0 d) (hl1 d)).le
      positivity
    have h := loss_lower_bound hd (hl0 d) (hl1 d)
    change _ ≤ sweepLoss d (lam d) at h
    apply (div_le_div_iff₀ hb hp).mpr
    simpa using (div_le_iff₀ hb).mp h
  · filter_upwards [eventually_gt_atTop 0, ht.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))]
      with d hd hsmall
    have hp : 0 < 2 * beta (lam d) * Tridiagonal.eigenvalue d := by
      exact mul_pos (mul_pos (by norm_num) (beta_pos (hl0 d) (hl1 d))) (Tridiagonal.eigenvalue_pos d)
    have hb : 0 < (1 - beta (lam d) * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 := by positivity
    have h := loss_upper_bound hd (hl0 d) (hl1 d) hsmall
    change sweepLoss d (lam d) ≤ _ at h
    apply (div_le_iff₀ hp).mpr
    simpa only [one_div_mul_eq_div] using h

theorem sweepLoss_tendsto :
    Tendsto (fun d => sweepLoss d (lam d)) atTop (𝓝 0) := by
  have h := (sweepLoss_ratio_tendsto lam hl0 hl1).mul
    ((beta_eigenvalue_tendsto lam hl0 hl1).const_mul 2)
  convert h using 1
  · ext d
    have hb := (beta_pos (hl0 d) (hl1 d)).ne'
    have hv := (Tridiagonal.eigenvalue_pos d).ne'
    field_simp
  · norm_num

theorem centeredSweep_norm_tendsto :
    Tendsto (fun d => ‖centeredSweep d (lam d)‖) atTop (𝓝 1) := by
  have h : Tendsto (fun d => 1 - sweepLoss d (lam d)) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub (sweepLoss_tendsto lam hl0 hl1)
  simpa [Function.comp_def, sweepLoss, Real.sqrt_sq (norm_nonneg _)] using
    (Real.continuous_sqrt.tendsto 1).comp h

/-- The normalized sweep gap tends to one, with varying relaxation parameters. -/
theorem sweep_gap_eigenvalue_ratio_tendsto :
    Tendsto (fun d => gap (centeredSweep d (lam d)) /
      (beta (lam d) * Tridiagonal.eigenvalue d)) atTop (𝓝 1) := by
  have hnorm := centeredSweep_norm_tendsto lam hl0 hl1
  have hfactor : Tendsto (fun d => 2 / (1 + ‖centeredSweep d (lam d)‖)) atTop (𝓝 1) := by
    convert (tendsto_const_nhds (x := (2 : ℝ))).div
      (tendsto_const_nhds.add hnorm) (by norm_num : (1 : ℝ) + 1 ≠ 0)
      using 1 <;> norm_num [Pi.div_def]
  have h := (sweepLoss_ratio_tendsto lam hl0 hl1).mul hfactor
  convert h using 1
  · ext d
    have hb := (beta_pos (hl0 d) (hl1 d)).ne'
    have hv := (Tridiagonal.eigenvalue_pos d).ne'
    have hn : 1 + ‖centeredSweep d (lam d)‖ ≠ 0 := by positivity
    unfold gap sweepLoss
    field_simp
    <;> ring
  · norm_num

/-- Proposition 4.2: `η_D ∼ ((1-λ)/(1+λ)) π²/d²`, including varying `λ`. -/
theorem sweep_gap_asymptotic :
    Tendsto (fun d => normGap (meanProjection d) (sweep (localSequence d (lam d)) d) /
      (beta (lam d) * Real.pi ^ 2 / (d : ℝ) ^ 2)) atTop (𝓝 1) := by
  have hs : Tendsto (fun d : ℕ => (d : ℝ) ^ 2 * Tridiagonal.eigenvalue d / Real.pi ^ 2)
      atTop (𝓝 1) := by
    convert Tridiagonal.eigenvalue_scaled_tendsto.div_const (Real.pi ^ 2) using 1
    field_simp
  have h := (sweep_gap_eigenvalue_ratio_tendsto lam hl0 hl1).mul hs
  rw [one_mul] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with d hd
  rw [sweep_normGap]
  have hb := (beta_pos (hl0 d) (hl1 d)).ne'
  have hv := (Tridiagonal.eigenvalue_pos d).ne'
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  field_simp

/-- The reverse cost attains the paper's joint `d²/(1-λ)` order. -/
theorem reverse_cost_asymptotic :
    Tendsto (fun d =>
      sweepToRandomCost d (normGap (meanProjection d) (randomUpdate d (lam d)))
        (normGap (meanProjection d) (sweep (localSequence d (lam d)) d)) /
      ((1 + lam d) ^ 2 * (d : ℝ) ^ 2 / (2 * Real.pi ^ 2 * (1 - lam d))))
      atTop (𝓝 1) := by
  have h : Tendsto (fun d => (normGap (meanProjection d)
      (sweep (localSequence d (lam d)) d) /
        (beta (lam d) * Real.pi ^ 2 / (d : ℝ) ^ 2))⁻¹) atTop (𝓝 1) := by
    simpa only [inv_one] using (sweep_gap_asymptotic lam hl0 hl1).inv₀ (by norm_num : (1 : ℝ) ≠ 0)
  apply h.congr'
  filter_upwards [eventually_ge_atTop 2] with d hd
  rw [random_normGap hd (hl0 d) (hl1 d).le, sweep_normGap]
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast (show d ≠ 0 by omega)
  have hplus : 1 + lam d ≠ 0 := by linarith [hl0 d]
  have hminus : 1 - lam d ≠ 0 := by linarith [hl1 d]
  have hgap := (sweep_gap_pos (by omega : 0 < d) (hl0 d) (hl1 d)).ne'
  unfold sweepToRandomCost beta
  field_simp
  <;> ring

omit hl0 hl1 in
/-- Proposition 3.5 is the relaxation-zero specialization. -/
theorem gibbs_sweep_gap_asymptotic :
    Tendsto (fun d => normGap (meanProjection d) (sweep (localSequence d 0) d) /
      (Real.pi ^ 2 / (d : ℝ) ^ 2)) atTop (𝓝 1) := by
  simpa [beta] using sweep_gap_asymptotic (fun _ => 0) (fun _ => le_rfl) (fun _ => by norm_num)

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/BitFlip.lean <==
import GibbsScan.Pyramid.Ordering

/-! # Realization as the paper's bit-flip Metropolis chain -/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Pyramid

def configuration {d : ℕ} (i : Fin (d + 1)) : Fin d → Bool :=
  fun j => decide (i = j.succ)

def toggle {d : ℕ} (j : Fin d) (x : Fin d → Bool) : Fin d → Bool :=
  Function.update x j (!x j)

def inPyramid {d : ℕ} (x : Fin d → Bool) : Prop := ∃ i, configuration i = x

theorem toggle_involutive {d : ℕ} (j : Fin d) : Function.Involutive (toggle j) := by
  intro x
  ext k
  by_cases h : k = j <;> simp [toggle, h]

theorem configuration_injective {d : ℕ} : Function.Injective (@configuration d) := by
  intro i k hik
  revert hik
  refine Fin.cases ?_ (fun j => ?_) i
  · refine Fin.cases ?_ (fun l => ?_) k
    · intro _; rfl
    · intro hik
      have h := congrFun hik l
      simp [configuration] at h
      exact h
  · intro hik
    have h := congrFun hik j
    simp [configuration] at h
    exact h.symm

theorem toggle_center {d : ℕ} (j : Fin d) : toggle j (configuration 0) = configuration j.succ := by
  ext k
  by_cases h : k = j
  · subst k; simp [toggle, configuration, Fin.succ_ne_zero, eq_comm]
  · simp [toggle, configuration, h, Ne.symm h, Fin.succ_ne_zero, eq_comm]

theorem toggle_leaf {d : ℕ} (j : Fin d) : toggle j (configuration j.succ) = configuration 0 := by
  rw [← toggle_center j, toggle_involutive]

theorem toggle_other_rejected {d : ℕ} (j k : Fin d) (hkj : k ≠ j) :
    ¬ inPyramid (toggle j (configuration k.succ)) := by
  rintro ⟨i, hi⟩
  have hj := congrFun hi j
  have hk := congrFun hi k
  simp [toggle, configuration, hkj] at hj hk
  exact hkj (Fin.succ_injective d (hk.symm.trans hj))

/-- A symmetric proposal to flip one bit is accepted exactly when it remains in the support. -/
def acceptedProposal {d : ℕ} (j : Fin d) (x : Fin d → Bool) : Fin d → Bool := by
  classical
  exact if inPyramid (toggle j x) then toggle j x else x

theorem acceptedProposal_eq {d : ℕ} (j : Fin d) (i : Fin (d + 1)) :
    acceptedProposal j (configuration i) = configuration (flip j i) := by
  refine Fin.cases ?_ (fun k => ?_) i
  · have h : inPyramid (toggle j (configuration 0)) := ⟨j.succ, (toggle_center j).symm⟩
    rw [acceptedProposal, if_pos h, toggle_center]
    simp [flip]
  · by_cases h : k = j
    · subst k
      have hh : inPyramid (toggle j (configuration j.succ)) := ⟨0, (toggle_leaf j).symm⟩
      rw [acceptedProposal, if_pos hh, toggle_leaf]
      simp [flip]
    · simp [acceptedProposal, toggle_other_rejected j k h, flip,
        Equiv.swap_apply_of_ne_of_ne, h]

/-- The explicit mixture on bit configurations used in Section 4.2. -/
def bitTransition {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) : Kernel (Fin d → Bool) (Fin d → Bool) where
  toFun x := ENNReal.ofReal (b lam) • Measure.dirac x +
    ENNReal.ofReal (a lam) • Measure.dirac (acceptedProposal j x)
  measurable' := measurable_of_countable _

instance bitTransition_markov {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) : IsMarkovKernel (bitTransition hl0 hl1 j) := by
  refine ⟨fun x => ⟨?_⟩⟩
  change (ENNReal.ofReal (b lam) • Measure.dirac x +
    ENNReal.ofReal (a lam) • Measure.dirac (acceptedProposal j x)) Set.univ = 1
  simpa using transition_weights hl0 hl1

/-- The analyzed label kernel and the bit-flip accept/reject kernel coincide. -/
theorem bitTransition_eq_map {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) (i : Fin (d + 1)) :
    bitTransition hl0 hl1 j (configuration i) =
      (transition hl0 hl1 j i).map configuration := by
  change _ + _ = (ENNReal.ofReal (b lam) • Measure.dirac i +
    ENNReal.ofReal (a lam) • Measure.dirac (flip j i)).map configuration
  rw [Measure.map_add _ _ (measurable_of_countable _)]
  simp only [Measure.map_smul, Measure.map_dirac' (measurable_of_countable _),
    acceptedProposal_eq]

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Bounds.lean <==
import GibbsScan.Pyramid.PathTransform

/-! # The two-sided pyramid norm-loss bounds -/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Pyramid

theorem localSequence_symmetric (d : ℕ) (lam : ℝ) (j : ℕ) :
    (localSequence d lam j).IsSymmetric := by
  unfold localSequence
  split_ifs with hj
  · exact ((projection (⟨j, hj⟩ : Fin d)).symmetric.smul (by simp)).sub
      (LinearMap.IsSymmetric.id.smul (by simp))
  · exact LinearMap.IsSymmetric.id

theorem localSequence_fixes_mean (d : ℕ) (lam : ℝ) (j : ℕ) (x : Space d) :
    localSequence d lam j ((meanProjection d).op x) = (meanProjection d).op x := by
  unfold localSequence
  split_ifs with hj
  · rw [update_apply]
    simp only [meanProjection_apply, sub_self, mul_zero, zero_smul, sub_zero]
  · rfl

theorem localSequence_invariant (d : ℕ) (lam : ℝ) (j : ℕ) (x : Space d) :
    (meanProjection d).op (localSequence d lam j x) = (meanProjection d).op x :=
  (meanProjection d).invariant_of_symmetric _ (localSequence_symmetric d lam j)
    (localSequence_fixes_mean d lam j) x

def centeredSweep (d : ℕ) (lam : ℝ) : Operator (meanProjection d).Centered :=
  (meanProjection d).restrict (sweep (localSequence d lam) d)
    ((meanProjection d).sweep_invariant _ (localSequence_invariant d lam) d)

theorem centeredSweep_contraction (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    ‖centeredSweep d lam‖ ≤ 1 := by
  apply ((meanProjection d).restrict_norm_le _ _).trans
  apply sweep_contraction
  intro j hj
  simp only [localSequence, dif_pos hj]
  exact ((projection (⟨j, hj⟩ : Fin d)).relaxedLocal hl0).contraction hl0 hl1

theorem centered_nontrivial {d : ℕ} (hd : 0 < d) : Nontrivial (meanProjection d).Centered := by
  obtain ⟨x, hx, hsum, _⟩ := path_poincare_attained hd
  refine ⟨⟨⟨x, (centered_iff x).mpr hsum⟩, 0, ?_⟩⟩
  intro h
  exact hx (congrArg Subtype.val h)

theorem sqrt_poincare {d : ℕ} (s : Space d) :
    Real.sqrt (Tridiagonal.eigenvalue d) * ‖s - (meanProjection d).op s‖ ≤ ‖difference d s‖ := by
  have h := path_poincare_center s
  apply (sq_le_sq₀ (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _)) (norm_nonneg _)).mp
  rw [mul_pow, Real.sq_sqrt (Tridiagonal.eigenvalue_pos d).le]
  exact h

theorem centered_transform_identity {d : ℕ} (lam : ℝ) (s : Space d) :
    pathTransform d lam s - (meanProjection d).op (pathTransform d lam s) =
      (s - (meanProjection d).op s) +
        beta lam • (paddedDifference d s - (meanProjection d).op (paddedDifference d s)) := by
  rw [pathTransform_apply, map_add, map_smul]
  module

theorem centered_transform_norm_le {d : ℕ} {lam : ℝ} (hb : 0 ≤ beta lam) (s : Space d) :
    ‖pathTransform d lam s - (meanProjection d).op (pathTransform d lam s)‖ ≤
      ‖s - (meanProjection d).op s‖ + beta lam * ‖difference d s‖ := by
  rw [centered_transform_identity]
  apply (norm_add_le _ _).trans
  rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hb]
  have h := (meanProjection d).center_norm_le (paddedDifference d s)
  change ‖paddedDifference d s - (meanProjection d).op (paddedDifference d s)‖ ≤
    ‖paddedDifference d s‖ at h
  rw [paddedDifference_norm] at h
  linarith [mul_le_mul_of_nonneg_left h hb]

theorem centered_transform_bound {d : ℕ} {lam : ℝ} (hb : 0 ≤ beta lam) (s : Space d) :
    Tridiagonal.eigenvalue d *
      ‖pathTransform d lam s - (meanProjection d).op (pathTransform d lam s)‖ ^ 2 ≤
        (1 + beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 * ‖difference d s‖ ^ 2 := by
  have h1 := centered_transform_norm_le hb s
  have h2 := sqrt_poincare s
  have hn := Real.sqrt_nonneg (Tridiagonal.eigenvalue d)
  have h3 := mul_le_mul_of_nonneg_left h1 hn
  have h4 : Real.sqrt (Tridiagonal.eigenvalue d) *
      ‖pathTransform d lam s - (meanProjection d).op (pathTransform d lam s)‖ ≤
        (1 + beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) * ‖difference d s‖ := by
    nlinarith [h2, h3]
  have hs := (sq_le_sq₀ (mul_nonneg hn (norm_nonneg _)) (by positivity)).mpr h4
  simpa only [mul_pow, Real.sq_sqrt (Tridiagonal.eigenvalue_pos d).le] using hs

/-- Equation (60), for the actual pyramid sweep. -/
theorem loss_lower_bound {d : ℕ} (hd : 0 < d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    2 * beta lam * Tridiagonal.eigenvalue d /
      (1 + beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 ≤
        1 - ‖centeredSweep d lam‖ ^ 2 := by
  letI := centered_nontrivial hd
  have hb := (beta_pos hl0 hl1).le
  have hl : lam ≠ -1 := by linarith
  have hden : 0 < (1 + beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 := by positivity
  apply (div_le_iff₀ hden).mpr
  rw [mul_comm (1 - ‖centeredSweep d lam‖ ^ 2)]
  apply norm_loss_of_unit_loss _ hden
  intro x hx
  have h := centered_transform_bound hb (pathCoordinates lam (x : Space d))
  rw [transform_pathCoordinates hl] at h
  have hpx : (meanProjection d).op (x : Space d) = 0 := x.property
  rw [hpx, sub_zero] at h
  have hx' : ‖(x : Space d)‖ = 1 := hx
  rw [hx', one_pow, mul_one] at h
  have hmul := mul_le_mul_of_nonneg_left h (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hb)
  have hloss := sweep_exact_loss hl (x : Space d)
  rw [← pathCoordinates_energy, hx', one_pow] at hloss
  change 2 * beta lam * Tridiagonal.eigenvalue d ≤
    (1 + beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 *
      (1 - ‖sweep (localSequence d lam) d (x : Space d)‖ ^ 2)
  nlinarith [hmul, hloss]

theorem pathTransform_mean {d : ℕ} (lam : ℝ) (s : Space d) :
    pathTransform d lam ((meanProjection d).op s) = (meanProjection d).op s := by
  change pathTransform d lam (((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) s • ones d)) =
    ((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) s • ones d)
  rw [map_smul, map_smul, pathTransform_ones]

theorem centered_transform_norm_lower {d : ℕ} {lam : ℝ} (hb : 0 ≤ beta lam)
    (s : Space d) (hs : ∑ i, s i = 0) :
    ‖s‖ - beta lam * ‖difference d s‖ ≤
      ‖pathTransform d lam s - (meanProjection d).op (pathTransform d lam s)‖ := by
  have hsp : (meanProjection d).op s = 0 := (centered_iff s).mpr hs
  have heq := centered_transform_identity lam s
  rw [hsp, sub_zero] at heq
  have hsEq : s = (pathTransform d lam s - (meanProjection d).op (pathTransform d lam s)) -
      beta lam • (paddedDifference d s - (meanProjection d).op (paddedDifference d s)) := by
    rw [heq]
    abel
  have ht := norm_sub_le
    (pathTransform d lam s - (meanProjection d).op (pathTransform d lam s))
    (beta lam • (paddedDifference d s - (meanProjection d).op (paddedDifference d s)))
  rw [← hsEq, norm_smul, Real.norm_eq_abs, abs_of_nonneg hb] at ht
  have hc := (meanProjection d).center_norm_le (paddedDifference d s)
  change ‖paddedDifference d s - (meanProjection d).op (paddedDifference d s)‖ ≤
    ‖paddedDifference d s‖ at hc
  rw [paddedDifference_norm] at hc
  linarith [mul_le_mul_of_nonneg_left hc hb]

/-- Equation (61), including its explicit smallness condition. -/
theorem loss_upper_bound {d : ℕ} (hd : 0 < d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hsmall : beta lam * Real.sqrt (Tridiagonal.eigenvalue d) < 1) :
    1 - ‖centeredSweep d lam‖ ^ 2 ≤
      2 * beta lam * Tridiagonal.eigenvalue d /
        (1 - beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 := by
  have hb := (beta_pos hl0 hl1).le
  have hl : lam ≠ -1 := by linarith
  obtain ⟨s, hs0, hs, heigen⟩ := path_poincare_attained hd
  let x := pathTransform d lam s - (meanProjection d).op (pathTransform d lam s)
  let y := s - (meanProjection d).op (pathTransform d lam s)
  have hxy : pathTransform d lam y = x := by
    dsimp [y, x]
    rw [map_sub, pathTransform_mean]
  have hDy : difference d y = difference d s := by
    dsimp [y]
    rw [map_sub, difference_mean, sub_zero]
  have hnormD : ‖difference d s‖ = Real.sqrt (Tridiagonal.eigenvalue d) * ‖s‖ := by
    apply (sq_eq_sq₀ (norm_nonneg _) (by positivity)).mp
    rw [mul_pow, Real.sq_sqrt (Tridiagonal.eigenvalue_pos d).le]
    exact heigen
  have hnormx := centered_transform_norm_lower hb s hs
  rw [hnormD] at hnormx
  change ‖s‖ - beta lam * (Real.sqrt (Tridiagonal.eigenvalue d) * ‖s‖) ≤ ‖x‖ at hnormx
  have hxn : (1 - beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) * ‖s‖ ≤ ‖x‖ := by
    nlinarith
  have hxn2 := (sq_le_sq₀ (by positivity) (norm_nonneg x)).mpr hxn
  have hloss := sweep_loss_transform hl hb y
  rw [hxy, hDy, heigen] at hloss
  let xc : (meanProjection d).Centered := ⟨x, (meanProjection d).center (pathTransform d lam s) |>.property⟩
  have hop := (centeredSweep d lam).le_opNorm xc
  change ‖sweep (localSequence d lam) d x‖ ≤ ‖centeredSweep d lam‖ * ‖x‖ at hop
  have hop2 := (sq_le_sq₀ (norm_nonneg _) (by positivity)).mpr hop
  have hcontract := centeredSweep_contraction d hl0 hl1.le
  have htau : 0 ≤ 1 - ‖centeredSweep d lam‖ ^ 2 := by
    nlinarith [norm_nonneg (centeredSweep d lam)]
  have hmul := mul_le_mul_of_nonneg_left hxn2 htau
  have hspos := sq_pos_of_pos (norm_pos_iff.mpr hs0)
  have hden : 0 < (1 - beta lam * Real.sqrt (Tridiagonal.eigenvalue d)) ^ 2 := by positivity
  apply (le_div_iff₀ hden).mpr
  apply le_of_mul_le_mul_right (a := ‖s‖ ^ 2) ?_ hspos
  nlinarith [hmul, hop2, hloss]

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Conditional.lean <==
import GibbsScan.Pyramid.KernelAsymptotics

/-! # The pyramid update is conditional resampling

Deleting coordinate `j` identifies the center with leaf `j` and separates
all the other states. Its pullback sigma algebra is the conditioning algebra.
-/
noncomputable section
open MeasureTheory ProbabilityTheory
namespace GibbsScan.Pyramid

def eraseCoordinate {d : ℕ} (j : Fin d) (i : Fin (d + 1)) : Fin (d + 1) :=
  if i = j.succ then 0 else i

abbrev coordinateSigma {d : ℕ} (j : Fin d) : MeasurableSpace (Fin (d + 1)) :=
  MeasurableSpace.comap (eraseCoordinate j) inferInstance

theorem coordinateSigma_le {d : ℕ} (j : Fin d) :
    coordinateSigma j ≤ (inferInstance : MeasurableSpace (Fin (d + 1))) :=
  (measurable_of_countable (eraseCoordinate j)).comap_le

theorem erase_flip {d : ℕ} (j : Fin d) (i : Fin (d + 1)) :
    eraseCoordinate j (flip j i) = eraseCoordinate j i := by
  by_cases hi0 : i = 0
  · subst i
    simp [eraseCoordinate, flip]
  by_cases hij : i = j.succ
  · subst i
    simp [eraseCoordinate, flip]
  simp [flip, Equiv.swap_apply_of_ne_of_ne hi0 hij, eraseCoordinate]

theorem conditional_set_flip {d : ℕ} (j : Fin d) {s : Set (Fin (d + 1))}
    (hs : MeasurableSet[coordinateSigma j] s) (i : Fin (d + 1)) :
    flip j i ∈ s ↔ i ∈ s := by
  obtain ⟨t, _, rfl⟩ := hs
  simp only [Set.mem_preimage, erase_flip]

def pairAverage {d : ℕ} (j : Fin d) (f : Fin (d + 1) → ℝ) (i : Fin (d + 1)) : ℝ :=
  (f i + f (flip j i)) / 2

theorem pairAverage_erase {d : ℕ} (j : Fin d) (f : Fin (d + 1) → ℝ) (i : Fin (d + 1)) :
    pairAverage j f (eraseCoordinate j i) = pairAverage j f i := by
  by_cases hij : i = j.succ
  · subst i
    simp [eraseCoordinate, pairAverage, flip, add_comm]
  · simp [eraseCoordinate, hij]

theorem pairAverage_measurable {d : ℕ} (j : Fin d) (f : Fin (d + 1) → ℝ) :
    Measurable[coordinateSigma j] (pairAverage j f) := by
  have h := (measurable_of_countable (pairAverage j f)).comp
    (comap_measurable (eraseCoordinate j))
  convert h using 1
  exact funext (fun i => (pairAverage_erase j f i).symm)

theorem pairAverage_condExp {d : ℕ} (j : Fin d) (f : Fin (d + 1) → ℝ) :
    pairAverage j f =ᵐ[target d] (target d)[f | coordinateSigma j] := by
  have hf : Integrable f (target d) := (SimpleFunc.ofFinite f).integrable_of_isFiniteMeasure
  have hg : Integrable (pairAverage j f) (target d) :=
    (SimpleFunc.ofFinite (pairAverage j f)).integrable_of_isFiniteMeasure
  apply ae_eq_condExp_of_forall_setIntegral_eq (coordinateSigma_le j) hf
    (fun _ _ _ => hg.integrableOn) _ (pairAverage_measurable j f).stronglyMeasurable.aestronglyMeasurable
  intro s hs _
  have hswap : ∫ i in s, f (flip j i) ∂target d = ∫ i in s, f i ∂target d := by
    rw [← integral_indicator (coordinateSigma_le j _ hs),
      ← integral_indicator (coordinateSigma_le j _ hs)]
    let e : Fin (d + 1) ≃ᵐ Fin (d + 1) :=
      ⟨flip j, measurable_of_countable _, measurable_of_countable _⟩
    have he := (FiniteProbability.preserving_equiv (Fin (d + 1)) (flip j)).integral_comp
      e.measurableEmbedding (s.indicator f)
    convert he using 1
    congr 1
    ext i
    by_cases hi : i ∈ s <;> simp [hi, conditional_set_flip j hs i]
  have hff : Integrable (fun i => f (flip j i)) (target d) :=
    (SimpleFunc.ofFinite _).integrable_of_isFiniteMeasure
  simp only [pairAverage]
  rw [integral_div, integral_add hf.integrableOn hff.integrableOn, hswap]
  ring

/-- The relaxation-zero transition is exactly Gibbs conditional expectation. -/
theorem transition_zero_conditional {d : ℕ} (j : Fin d) :
    KernelL2.operator (target d) (transition (lam := 0) (by norm_num) (by norm_num) j)
      (transition_invariant (by norm_num) (by norm_num) j) =
        (conditionalProjection (mu := target d) (coordinateSigma_le j)).op := by
  apply ContinuousLinearMap.ext
  intro f
  apply Lp.ext
  have hL := (Lp.memLp f).condExpL2_ae_eq_condExp (𝕜 := ℝ) (coordinateSigma_le j)
  have hL' : (conditionalProjection (coordinateSigma_le j)).op f =ᵐ[target d]
      (target d)[f | coordinateSigma j] := by
    simpa only [Lp.toLp_coeFn, conditionalProjection_apply] using hL
  apply Filter.EventuallyEq.trans _ hL'.symm
  apply Filter.EventuallyEq.trans _ (pairAverage_condExp j f)
  exact Filter.Eventually.of_forall fun i => by
    rw [transition_operator_apply]
    simp [pairAverage, a, b]
    ring

/-- The local norm condition is exact for the actual conditional update. -/
theorem transition_conditional_distance {d : ℕ} {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (j : Fin d) :
    ‖KernelL2.operator (target d) (transition hl0 hl1 j) (transition_invariant hl0 hl1 j) -
      (conditionalProjection (mu := target d) (coordinateSigma_le j)).op‖ = lam := by
  rw [← transition_zero_conditional]
  exact transition_distance hl0 hl1 j

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Kernel.lean <==
import GibbsScan.FiniteProbability
import GibbsScan.Pyramid.Asymptotics
import GibbsScan.KernelTheorems
import GibbsScan.Transport

/-! # The finite-probability pyramid chain

State `0` labels the all-zero configuration and `j.succ` labels its `j`th
unit vector. A permitted bit flip swaps exactly these two labels.
-/
noncomputable section
open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory ENNReal BigOperators
namespace GibbsScan.Pyramid

abbrev target (d : ℕ) := FiniteProbability.uniform (Fin (d + 1))
abbrev l2Equiv (d : ℕ) := FiniteProbability.equivalence (Fin (d + 1))

def flip {d : ℕ} (j : Fin d) : Equiv.Perm (Fin (d + 1)) := Equiv.swap 0 j.succ

def transition {d : ℕ} {lam : ℝ} (_hl0 : 0 ≤ lam) (_hl1 : lam ≤ 1)
    (j : Fin d) : Kernel (Fin (d + 1)) (Fin (d + 1)) where
  toFun i := ENNReal.ofReal (b lam) • Measure.dirac i +
    ENNReal.ofReal (a lam) • Measure.dirac (flip j i)
  measurable' := measurable_of_countable _

theorem transition_weights {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    ENNReal.ofReal (b lam) + ENNReal.ofReal (a lam) = 1 := by
  rw [← ENNReal.ofReal_add (by unfold b; positivity) (by unfold a; positivity)]
  have h : b lam + a lam = 1 := by unfold a b; ring
  rw [h, ENNReal.ofReal_one]

instance transition_markov {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) : IsMarkovKernel (transition hl0 hl1 j) := by
  refine ⟨fun i => ⟨?_⟩⟩
  change (ENNReal.ofReal (b lam) • Measure.dirac i +
    ENNReal.ofReal (a lam) • Measure.dirac (flip j i)) Set.univ = 1
  simpa using transition_weights hl0 hl1

theorem transition_invariant {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) : (transition hl0 hl1 j).Invariant (target d) := by
  change (target d).bind (transition hl0 hl1 j) = target d
  ext s hs
  rw [Measure.bind_apply hs (Kernel.aemeasurable _)]
  change (∫⁻ i, (ENNReal.ofReal (b lam) • Measure.dirac i +
    ENNReal.ofReal (a lam) • Measure.dirac (flip j i)) s ∂target d) = _
  simp only [Measure.add_apply, Measure.smul_apply, smul_eq_mul]
  rw [lintegral_add_left (measurable_of_countable _) _,
    lintegral_const_mul _ (measurable_of_countable _),
    lintegral_const_mul _ (measurable_of_countable _)]
  have hid : ∫⁻ i, Measure.dirac i s ∂target d = target d s := by
    rw [← Measure.bind_apply hs (measurable_of_countable _).aemeasurable, Measure.bind_dirac]
  have he : ∫⁻ i, Measure.dirac (flip j i) s ∂target d = target d s := by
    rw [← Measure.bind_apply hs (measurable_of_countable _).aemeasurable,
      Measure.bind_dirac_eq_map _ (measurable_of_countable _),
      (FiniteProbability.preserving_equiv (Fin (d + 1)) (flip j)).map_eq]
  rw [hid, he, ← add_mul, transition_weights hl0 hl1, one_mul]

theorem transition_operator_apply {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) (f : Lp ℝ 2 (target d)) (i : Fin (d + 1)) :
    KernelL2.operator (target d) (transition hl0 hl1 j) (transition_invariant hl0 hl1 j) f i =
      b lam * f i + a lam * f (flip j i) := by
  have h := (FiniteProbability.ae_iff (Fin (d + 1))).mp
    (KernelL2.operator_ae (target d) (transition hl0 hl1 j) (transition_invariant hl0 hl1 j) f) i
  rw [h]
  change (∫ y, f y ∂(ENNReal.ofReal (b lam) • Measure.dirac i +
    ENNReal.ofReal (a lam) • Measure.dirac (flip j i))) = _
  have hf (μ : Measure (Fin (d + 1))) [IsFiniteMeasure μ] : Integrable f μ :=
    (SimpleFunc.ofFinite f).integrable_of_isFiniteMeasure
  rw [integral_add_measure ((hf (Measure.dirac i)).smul_measure ENNReal.ofReal_ne_top)
    ((hf (Measure.dirac (flip j i))).smul_measure ENNReal.ofReal_ne_top)]
  simp only [integral_smul_measure, integral_dirac, smul_eq_mul,
    ENNReal.toReal_ofReal (show 0 ≤ b lam by unfold b; positivity),
    ENNReal.toReal_ofReal (show 0 ≤ a lam by unfold a; positivity)]

theorem update_flip {d : ℕ} (lam : ℝ) (j : Fin d) (u : Space d) (i : Fin (d + 1)) :
    update lam j u i = b lam * u i + a lam * u (flip j i) := by
  by_cases hi0 : i = 0
  · subst i
    simpa [flip] using update_center lam j u
  by_cases hij : i = j.succ
  · subst i
    simpa [flip, add_comm] using update_leaf lam j u
  rw [update_other lam j u i hi0 hij, flip, Equiv.swap_apply_of_ne_of_ne hi0 hij]
  unfold a b
  ring

/-- The explicit transition kernel induces exactly the previously analyzed matrix. -/
theorem transition_operator {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : Fin d) :
    KernelL2.operator (target d) (transition hl0 hl1 j) (transition_invariant hl0 hl1 j) =
      transport (l2Equiv d) (update lam j) := by
  apply ContinuousLinearMap.ext
  intro f
  obtain ⟨u, rfl⟩ := (l2Equiv d).surjective f
  apply Lp.ext
  apply Filter.Eventually.of_forall
  intro i
  rw [transport_apply, LinearIsometryEquiv.symm_apply_apply, transition_operator_apply]
  simp only [l2Equiv, FiniteProbability.equivalence_apply, update_flip]
  ring

theorem l2Equiv_ones (d : ℕ) :
    l2Equiv d (ones d) = FiniteProbability.scale (Fin (d + 1)) • oneL2 (mu := target d) := by
  apply Lp.ext
  filter_upwards [Lp.coeFn_smul (FiniteProbability.scale (Fin (d + 1)))
      (oneL2 (mu := target d)), Lp.coeFn_const 2 (target d) (1 : ℝ)] with i hsmul hone
  rw [hsmul]
  change l2Equiv d (ones d) i = FiniteProbability.scale (Fin (d + 1)) * oneL2 i
  change oneL2 (mu := target d) i = 1 at hone
  rw [hone]
  simp [l2Equiv, FiniteProbability.equivalence_apply, ones]

theorem l2Equiv_integral {d : ℕ} (u : Space d) :
    ∫ i, l2Equiv d u i ∂target d =
      ((d : ℝ) + 1)⁻¹ * (FiniteProbability.scale (Fin (d + 1)) * ∑ i, u i) := by
  rw [FiniteProbability.integral_uniform]
  simp only [l2Equiv, FiniteProbability.equivalence_apply, ← Finset.mul_sum,
    Fintype.card_fin, Nat.cast_add, Nat.cast_one]

/-- The averaging operators agree under the finite L² isometry. -/
theorem transport_mean (d : ℕ) :
    transport (l2Equiv d) (meanProjection d).op = (averagingProjection (mu := target d)).op := by
  apply ContinuousLinearMap.ext
  intro f
  obtain ⟨u, rfl⟩ := (l2Equiv d).surjective f
  rw [transport_apply, LinearIsometryEquiv.symm_apply_apply, averagingProjection_apply,
    l2Equiv_integral]
  change l2Equiv d (((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) u • ones d)) = _
  rw [map_smul, map_smul, inner_ones, l2Equiv_ones]
  simp only [smul_smul]
  congr 1
  ring

def transitionSequence (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : ℕ) : Kernel (Fin (d + 1)) (Fin (d + 1)) :=
  if hj : j < d then transition hl0 hl1 ⟨j, hj⟩ else Kernel.id

instance transitionSequence_markov (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : ℕ) : IsMarkovKernel (transitionSequence d hl0 hl1 j) := by
  unfold transitionSequence
  split_ifs <;> infer_instance

theorem transitionSequence_invariant (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : ℕ) : (transitionSequence d hl0 hl1 j).Invariant (target d) := by
  unfold transitionSequence
  split_ifs
  · exact transition_invariant hl0 hl1 _
  · exact idKernel_invariant (target d)

theorem transitionSequence_operator (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1)
    (j : ℕ) :
    KernelL2.operator (target d) (transitionSequence d hl0 hl1 j)
      (transitionSequence_invariant d hl0 hl1 j) = transport (l2Equiv d) (localSequence d lam j) := by
  unfold transitionSequence localSequence
  split_ifs
  · exact transition_operator hl0 hl1 _
  · rw [idKernel_operator, transport_id]

theorem randomScan_localSequence (d : ℕ) (lam : ℝ) :
    randomScan (localSequence d lam) d = randomUpdate d lam := by
  unfold randomScan randomUpdate
  congr 1
  rw [← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro j _
  simp only [localSequence, dif_pos j.isLt]

theorem transition_random_gap {d : ℕ} (hd : 2 ≤ d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) [NeZero d] :
    randomKernelGap (target d) (transitionSequence d hl0 hl1)
      (transitionSequence_invariant d hl0 hl1) d = (1 + lam) / (2 * d) := by
  rw [randomKernelGap_eq]
  simp only [transitionSequence_operator]
  rw [← transport_randomScan, transport_normGap _ _ _ (transport_mean d), randomScan_localSequence]
  exact random_normGap hd hl0 hl1

theorem transition_sweep_gap (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    sweepKernelGap (target d) (transitionSequence d hl0 hl1)
      (transitionSequence_invariant d hl0 hl1) d =
        normGap (meanProjection d) (sweep (localSequence d lam) d) := by
  rw [sweepKernelGap_eq]
  simp only [transitionSequence_operator]
  rw [← transport_sweep, transport_normGap _ _ _ (transport_mean d)]

theorem transition_distance {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) (j : Fin d) :
    ‖KernelL2.operator (target d) (transition hl0 hl1 j) (transition_invariant hl0 hl1 j) -
      KernelL2.operator (target d) (transition (lam := 0) (by norm_num) (by norm_num) j)
        (transition_invariant (by norm_num) (by norm_num) j)‖ = lam := by
  rw [transition_operator, transition_operator, ← transport_sub, transport_norm]
  have hzero : update 0 j = (projection j).op := by
    simp [update, OrthogonalProjection.relaxed]
  rw [hzero]
  exact update_distance hl0 j

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/KernelAsymptotics.lean <==
import GibbsScan.Pyramid.Kernel

/-! # Pyramid asymptotics for the actual transition kernels -/
noncomputable section
open Filter Topology
namespace GibbsScan.Pyramid

/-- A total version of the random-scan gap; dimension zero is irrelevant to the limits. -/
def actualRandomGap (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) : ℝ :=
  if hd : d = 0 then 0 else
    letI : NeZero d := ⟨hd⟩
    randomKernelGap (target d) (transitionSequence d hl0 hl1)
      (transitionSequence_invariant d hl0 hl1) d

def actualSweepGap (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) : ℝ :=
  sweepKernelGap (target d) (transitionSequence d hl0 hl1)
    (transitionSequence_invariant d hl0 hl1) d

theorem actualRandomGap_eq {d : ℕ} (hd : 2 ≤ d) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    actualRandomGap d hl0 hl1 = (1 + lam) / (2 * d) := by
  have hd0 : d ≠ 0 := by omega
  letI : NeZero d := ⟨hd0⟩
  unfold actualRandomGap
  rw [dif_neg hd0]
  exact transition_random_gap hd hl0 hl1

theorem actualSweepGap_eq (d : ℕ) {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    actualSweepGap d hl0 hl1 = normGap (meanProjection d) (sweep (localSequence d lam) d) :=
  transition_sweep_gap d hl0 hl1

/-- Proposition 4.2's sweep asymptotic, for the actual finite probability kernel. -/
theorem actual_sweep_asymptotic (lam : ℕ → ℝ) (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1) :
    Tendsto (fun d => actualSweepGap d (hl0 d) (hl1 d).le /
      (beta (lam d) * Real.pi ^ 2 / (d : ℝ) ^ 2)) atTop (𝓝 1) := by
  simpa only [actualSweepGap_eq] using sweep_gap_asymptotic lam hl0 hl1

/-- Proposition 4.2's reverse-cost asymptotic, with every gap taken from a kernel. -/
theorem actual_reverse_cost_asymptotic (lam : ℕ → ℝ)
    (hl0 : ∀ d, 0 ≤ lam d) (hl1 : ∀ d, lam d < 1) :
    Tendsto (fun d =>
      sweepToRandomCost d (actualRandomGap d (hl0 d) (hl1 d).le)
        (actualSweepGap d (hl0 d) (hl1 d).le) /
      ((1 + lam d) ^ 2 * (d : ℝ) ^ 2 / (2 * Real.pi ^ 2 * (1 - lam d))))
      atTop (𝓝 1) := by
  apply (reverse_cost_asymptotic lam hl0 hl1).congr'
  filter_upwards [eventually_ge_atTop 2] with d hd
  rw [actualRandomGap_eq hd, actualSweepGap_eq, random_normGap hd (hl0 d) (hl1 d).le]

/-- Proposition 3.5's sweep limit is the relaxation-zero specialization. -/
theorem actual_gibbs_sweep_asymptotic :
    Tendsto (fun d => actualSweepGap d (lam := 0) (by norm_num) (by norm_num) /
      (Real.pi ^ 2 / (d : ℝ) ^ 2)) atTop (𝓝 1) := by
  simpa only [actualSweepGap_eq] using gibbs_sweep_gap_asymptotic

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Operators.lean <==
import GibbsScan.Overrelaxation
import GibbsScan.Pyramid.Path
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! # The pyramid local operators as actual Euclidean-space operators -/
noncomputable section
namespace GibbsScan.Pyramid

abbrev Space (d : ℕ) := EuclideanSpace ℝ (Fin (d + 1))

def edge (d : ℕ) (j : Fin d) : Space d :=
  EuclideanSpace.single 0 1 - EuclideanSpace.single j.succ 1

theorem edge_inner {d : ℕ} (j : Fin d) (x : Space d) :
    inner ℝ (edge d j) x = x 0 - x j.succ := by
  simp [edge, inner_sub_left, EuclideanSpace.inner_single_left]

theorem edge_norm_sq {d : ℕ} (j : Fin d) : ‖edge d j‖ ^ 2 = 2 := by
  rw [← real_inner_self_eq_norm_sq, edge_inner]
  norm_num [edge, Fin.succ_ne_zero, Ne.symm (Fin.succ_ne_zero j)]

def projection {d : ℕ} (j : Fin d) : OrthogonalProjection (Space d) where
  op := ContinuousLinearMap.id ℝ (Space d) -
    (1 / 2 : ℝ) • InnerProductSpace.rankOne ℝ (edge d j) (edge d j)
  symmetric := LinearMap.IsSymmetric.id.sub
    ((InnerProductSpace.isSymmetric_rankOne_self _).smul (by simp))
  idempotent x := by
    change x - (1 / 2 : ℝ) • (inner ℝ (edge d j) x • edge d j) -
      (1 / 2 : ℝ) • (inner ℝ (edge d j)
        (x - (1 / 2 : ℝ) • (inner ℝ (edge d j) x • edge d j)) • edge d j) =
          x - (1 / 2 : ℝ) • (inner ℝ (edge d j) x • edge d j)
    rw [inner_sub_right, inner_smul_right, inner_smul_right,
      real_inner_self_eq_norm_sq, edge_norm_sq]
    module

theorem projection_edge {d : ℕ} (j : Fin d) : (projection j).op (edge d j) = 0 := by
  change edge d j - (1 / 2 : ℝ) • (inner ℝ (edge d j) (edge d j) • edge d j) = 0
  rw [real_inner_self_eq_norm_sq, edge_norm_sq, smul_smul]
  norm_num

def update {d : ℕ} (lam : ℝ) (j : Fin d) : Operator (Space d) := (projection j).relaxed lam

theorem update_apply {d : ℕ} (lam : ℝ) (j : Fin d) (x : Space d) :
    update lam j x = x - (a lam * (x 0 - x j.succ)) • edge d j := by
  unfold update OrthogonalProjection.relaxed projection
  simp only [sub_apply, smul_apply, ContinuousLinearMap.id_apply,
    InnerProductSpace.rankOne_apply, edge_inner]
  unfold a
  module

theorem update_center {d : ℕ} (lam : ℝ) (j : Fin d) (x : Space d) :
    update lam j x 0 = b lam * x 0 + a lam * x j.succ := by
  rw [update_apply]
  simp only [PiLp.sub_apply, PiLp.smul_apply, smul_eq_mul]
  have he : edge d j 0 = 1 := by simp [edge, Ne.symm (Fin.succ_ne_zero j)]
  rw [he]
  unfold a b
  ring

theorem update_leaf {d : ℕ} (lam : ℝ) (j : Fin d) (x : Space d) :
    update lam j x j.succ = a lam * x 0 + b lam * x j.succ := by
  rw [update_apply]
  simp only [PiLp.sub_apply, PiLp.smul_apply, smul_eq_mul]
  have he : edge d j j.succ = -1 := by simp [edge, Fin.succ_ne_zero]
  rw [he]
  unfold a b
  ring

theorem update_other {d : ℕ} (lam : ℝ) (j : Fin d) (x : Space d)
    (i : Fin (d + 1)) (hi0 : i ≠ 0) (hij : i ≠ j.succ) : update lam j x i = x i := by
  rw [update_apply]
  simp [edge, hi0, hij]

theorem update_distance {d : ℕ} {lam : ℝ} (hl0 : 0 ≤ lam) (j : Fin d) :
    ‖update lam j - (projection j).op‖ = lam := by
  apply (projection j).relaxed_distance hl0 (edge d j) _ (projection_edge j)
  intro hzero
  have h := edge_norm_sq j
  rw [hzero, norm_zero] at h
  norm_num at h

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Ordering.lean <==
import GibbsScan.Pyramid.Conditional

/-! # Independence of the pyramid gap from the deterministic ordering -/
noncomputable section
namespace GibbsScan.Pyramid

def relabel {d : ℕ} (e : Equiv.Perm (Fin d)) : Equiv.Perm (Fin (d + 1)) where
  toFun := Fin.cases 0 (fun j => (e j).succ)
  invFun := Fin.cases 0 (fun j => (e.symm j).succ)
  left_inv i := by refine Fin.cases ?_ (fun j => ?_) i <;> simp
  right_inv i := by refine Fin.cases ?_ (fun j => ?_) i <;> simp

@[simp] theorem relabel_zero {d : ℕ} (e : Equiv.Perm (Fin d)) : relabel e 0 = 0 := rfl
@[simp] theorem relabel_succ {d : ℕ} (e : Equiv.Perm (Fin d)) (j : Fin d) :
    relabel e j.succ = (e j).succ := rfl

theorem relabel_flip {d : ℕ} (e : Equiv.Perm (Fin d)) (j : Fin d) (i : Fin (d + 1)) :
    relabel e (flip j i) = flip (e j) (relabel e i) := by
  refine Fin.cases ?_ (fun k => ?_) i
  · simp [flip]
  · by_cases h : k = j
    · subst k; simp [flip]
    · have he : e k ≠ e j := fun hh => h (e.injective hh)
      simp [flip, Equiv.swap_apply_of_ne_of_ne, h, he]

def relabelIsometry {d : ℕ} (e : Equiv.Perm (Fin d)) : Space d ≃ₗᵢ[ℝ] Space d :=
  LinearIsometryEquiv.piLpCongrLeft 2 ℝ ℝ (relabel e)

@[simp] theorem relabelIsometry_apply {d : ℕ} (e : Equiv.Perm (Fin d))
    (x : Space d) (i : Fin (d + 1)) : relabelIsometry e x i = x ((relabel e).symm i) := rfl

theorem relabel_update {d : ℕ} (e : Equiv.Perm (Fin d)) (lam : ℝ) (j : Fin d) :
    transport (relabelIsometry e) (update lam j) = update lam (e j) := by
  apply ContinuousLinearMap.ext
  intro x
  obtain ⟨y, rfl⟩ := (relabelIsometry e).surjective x
  ext i
  obtain ⟨k, rfl⟩ := (relabel e).surjective i
  simp only [transport_apply, LinearIsometryEquiv.symm_apply_apply,
    relabelIsometry_apply, Equiv.symm_apply_apply, update_flip, ← relabel_flip]

theorem relabel_mean {d : ℕ} (e : Equiv.Perm (Fin d)) :
    transport (relabelIsometry e) (meanProjection d).op = (meanProjection d).op := by
  apply ContinuousLinearMap.ext
  intro x
  obtain ⟨y, rfl⟩ := (relabelIsometry e).surjective x
  ext i
  simp only [transport_apply, LinearIsometryEquiv.symm_apply_apply,
    relabelIsometry_apply, meanProjection_apply]
  congr 1
  exact ((relabel e).symm.sum_comp fun k => y k).symm

def orderedSequence {d : ℕ} (e : Equiv.Perm (Fin d)) (lam : ℝ) (j : ℕ) : Operator (Space d) :=
  if hj : j < d then update lam (e ⟨j, hj⟩) else ContinuousLinearMap.id ℝ (Space d)

theorem orderedSequence_eq {d : ℕ} (e : Equiv.Perm (Fin d)) (lam : ℝ) (j : ℕ) :
    orderedSequence e lam j = transport (relabelIsometry e) (localSequence d lam j) := by
  unfold orderedSequence localSequence
  split_ifs
  · exact (relabel_update e lam _).symm
  · exact (transport_id _).symm

/-- Relabeling the leaves conjugates every deterministic ordering to the standard one. -/
theorem ordering_gap {d : ℕ} (e : Equiv.Perm (Fin d)) (lam : ℝ) :
    normGap (meanProjection d) (sweep (orderedSequence e lam) d) =
      normGap (meanProjection d) (sweep (localSequence d lam) d) := by
  simp only [funext (orderedSequence_eq e lam)]
  rw [← transport_sweep, transport_normGap _ _ _ (relabel_mean e)]

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Path.lean <==
import GibbsScan.Scan

/-! # Exact pyramid sweep identities (Appendix B.1)

Indices are zero-based: state zero is the center and states `j+1` are leaves.
Only the first `d+1` entries of a sequence are used in dimension `d`.
`central` executes the actual two-entry updates in their scan order.
-/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Pyramid

def a (lam : ℝ) : ℝ := (1 + lam) / 2
def b (lam : ℝ) : ℝ := (1 - lam) / 2
def beta (lam : ℝ) : ℝ := (1 - lam) / (1 + lam)

def central (lam : ℝ) (x : ℕ → ℝ) : ℕ → ℝ
  | 0 => x 0
  | j + 1 => b lam * central lam x j + a lam * x (j + 1)

def output (lam : ℝ) (d : ℕ) (x : ℕ → ℝ) : ℕ → ℝ
  | 0 => central lam x d
  | j + 1 => a lam * central lam x j + b lam * x (j + 1)

def energy (d : ℕ) (s : ℕ → ℝ) : ℝ :=
  ∑ j ∈ Finset.range d, (s (j + 1) - s j) ^ 2

def normSq (d : ℕ) (x : ℕ → ℝ) : ℝ := ∑ j ∈ Finset.range (d + 1), x j ^ 2

def fromPath (lam : ℝ) (s : ℕ → ℝ) : ℕ → ℝ
  | 0 => s 0
  | j + 1 => s (j + 1) + beta lam * (s (j + 1) - s j)

theorem beta_pos {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) : 0 < beta lam := by
  unfold beta
  positivity

theorem beta_le_one {lam : ℝ} (hl0 : 0 ≤ lam) : beta lam ≤ 1 := by
  unfold beta
  apply (div_le_one (by linarith)).mpr
  linarith

theorem pair_preserves_sum (lam u v : ℝ) :
    (b lam * u + a lam * v) + (a lam * u + b lam * v) = u + v := by
  unfold a b
  ring

theorem pair_loss (lam u v : ℝ) :
    u ^ 2 + v ^ 2 - ((b lam * u + a lam * v) ^ 2 + (a lam * u + b lam * v) ^ 2) =
      (1 - lam ^ 2) / 2 * (u - v) ^ 2 := by
  unfold a b
  ring

theorem pair_loss_delta {lam : ℝ} (hl : lam ≠ -1) (u v : ℝ) :
    u ^ 2 + v ^ 2 - ((b lam * u + a lam * v) ^ 2 + (a lam * u + b lam * v) ^ 2) =
      2 * beta lam * ((b lam * u + a lam * v) - u) ^ 2 := by
  rw [pair_loss]
  unfold a b beta
  have hd : 1 + lam ≠ 0 := by intro h; apply hl; linarith
  field_simp
  ring

theorem central_fromPath {lam : ℝ} (hl : lam ≠ -1) (s : ℕ → ℝ) (j : ℕ) :
    central lam (fromPath lam s) j = s j := by
  induction j with
  | zero => rfl
  | succ j ih =>
    simp only [central, ih, fromPath, a, b, beta]
    have hd : 1 + lam ≠ 0 := by intro h; apply hl; linarith
    field_simp
    ring

/-- Equation (57): the path recovers each input coordinate. -/
theorem recover_input {lam : ℝ} (hl : lam ≠ -1) (x : ℕ → ℝ) (j : ℕ) :
    fromPath lam (central lam x) j = x j := by
  cases j with
  | zero => rfl
  | succ j =>
    simp only [fromPath, central, a, b, beta]
    have hd : 1 + lam ≠ 0 := by intro h; apply hl; linarith
    field_simp
    ring

theorem output_fromPath_leaf {lam : ℝ} (hl : lam ≠ -1) (s : ℕ → ℝ) (d j : ℕ) :
    output lam d (fromPath lam s) (j + 1) = s j + beta lam * (s (j + 1) - s j) := by
  simp only [output, central_fromPath hl, fromPath, a, b, beta]
  have hd : 1 + lam ≠ 0 := by intro h; apply hl; linarith
  field_simp
  ring

/-- Equation (56), obtained by summing actual local norm losses. -/
theorem exact_loss {lam : ℝ} (hl : lam ≠ -1) (x : ℕ → ℝ) (d : ℕ) :
    normSq d x - normSq d (output lam d x) = 2 * beta lam * energy d (central lam x) := by
  have hlocal (j : ℕ) :
      (central lam x j) ^ 2 - (central lam x (j + 1)) ^ 2 +
        (x (j + 1) ^ 2 - output lam d x (j + 1) ^ 2) =
          2 * beta lam * (central lam x (j + 1) - central lam x j) ^ 2 := by
    have h := pair_loss_delta hl (central lam x j) (x (j + 1))
    simp only [central, output]
    nlinarith [h]
  have hsum := Finset.sum_congr (s₁ := Finset.range d) rfl (fun j _ => hlocal j)
  rw [Finset.sum_add_distrib, GibbsScan.telescoping_sum, Finset.sum_sub_distrib,
    ← Finset.mul_sum] at hsum
  simp only [show central lam x 0 = x 0 from rfl] at hsum
  unfold normSq energy
  rw [Finset.sum_range_succ', Finset.sum_range_succ']
  change (∑ j ∈ Finset.range d, x (j + 1) ^ 2) + x 0 ^ 2 -
    ((∑ j ∈ Finset.range d, output lam d x (j + 1) ^ 2) + central lam x d ^ 2) = _
  linarith [hsum]

theorem energy_nonneg (d : ℕ) (s : ℕ → ℝ) : 0 ≤ energy d s :=
  Finset.sum_nonneg (fun _ _ => sq_nonneg _)

theorem energy_add_constant (d : ℕ) (s : ℕ → ℝ) (c : ℝ) :
    energy d (fun j => s j + c) = energy d s := by
  unfold energy
  congr 1
  ext j
  ring

end GibbsScan.Pyramid



==> anc/lean-verification/GibbsScan/Pyramid/PathLaplacian.lean <==
import GibbsScan.Pyramid.Sweep
import GibbsScan.Tridiagonal

/-! # The sharp finite-path Poincaré inequality -/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Pyramid
local notation "⟪" x ", " y "⟫" => inner ℝ x y

abbrev EdgeSpace (d : ℕ) := EuclideanSpace ℝ (Fin d)

def pathEdge {d : ℕ} (j : Fin d) : Space d :=
  EuclideanSpace.single j.succ 1 - EuclideanSpace.single j.castSucc 1

theorem pathEdge_inner {d : ℕ} (j : Fin d) (x : Space d) :
    ⟪pathEdge j, x⟫ = x j.succ - x j.castSucc := by
  simp [pathEdge, inner_sub_left, EuclideanSpace.inner_single_left]

def difference (d : ℕ) : Space d →ₗ[ℝ] EdgeSpace d where
  toFun x := WithLp.toLp 2 (fun j => x j.succ - x j.castSucc)
  map_add' x y := by ext j; simp; ring
  map_smul' c x := by ext j; simp; ring

@[simp] theorem difference_apply {d : ℕ} (x : Space d) (j : Fin d) :
    difference d x j = x j.succ - x j.castSucc := rfl

def transposeDifference {d : ℕ} (v : EdgeSpace d) : Space d := ∑ j, v j • pathEdge j

theorem difference_adjoint {d : ℕ} (v : EdgeSpace d) :
    (difference d).adjoint v = transposeDifference v := by
  apply ext_inner_right ℝ
  intro x
  rw [LinearMap.adjoint_inner_left]
  simp only [transposeDifference, sum_inner, inner_smul_left, conj_trivial, pathEdge_inner]
  simp [PiLp.inner_apply, difference_apply, mul_comm]

theorem pathEdge_gram {d : ℕ} (i j : Fin d) :
    ⟪pathEdge i, pathEdge j⟫ = (if i = j then 2 else 0) - Tridiagonal.weight i j := by
  rw [pathEdge_inner]
  simp only [pathEdge, PiLp.sub_apply, PiLp.single_apply, Fin.ext_iff,
    Fin.val_succ, Fin.val_castSucc, Tridiagonal.weight]
  split_ifs <;> norm_num at * <;> omega

theorem inner_pathEdge_transpose {d : ℕ} (i : Fin d) (v : EdgeSpace d) :
    ⟪pathEdge i, transposeDifference v⟫ = 2 * v i - ∑ j, Tridiagonal.weight i j * v j := by
  classical
  simp only [transposeDifference, inner_sum, inner_smul_right, pathEdge_gram, mul_sub,
    Finset.sum_sub_distrib, mul_ite, mul_zero]
  simp [mul_comm]

theorem transpose_norm_sq {d : ℕ} (v : EdgeSpace d) :
    ‖transposeDifference v‖ ^ 2 = 2 * (∑ i, v i ^ 2) -
      ∑ i, ∑ j, Tridiagonal.weight i j * v i * v j := by
  rw [← real_inner_self_eq_norm_sq]
  conv_lhs => lhs; unfold transposeDifference
  simp only [sum_inner, inner_smul_left, conj_trivial, inner_pathEdge_transpose,
    mul_sub, Finset.sum_sub_distrib, Finset.mul_sum]
  congr 1
  · apply Finset.sum_congr rfl
    intro i _
    ring
  · apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring

theorem adjoint_lower_bound {d : ℕ} (v : EdgeSpace d) :
    Tridiagonal.eigenvalue d * ‖v‖ ^ 2 ≤ ‖(difference d).adjoint v‖ ^ 2 := by
  rw [difference_adjoint, transpose_norm_sq, EuclideanSpace.real_norm_sq_eq]
  exact Tridiagonal.sharp_lower_bound d v

theorem difference_ker_constant {d : ℕ} (x : Space d) (hx : difference d x = 0) :
    x = x 0 • ones d := by
  have hstep (j : Fin d) : x j.succ = x j.castSucc := by
    have h := congrArg (fun v : EdgeSpace d => v j) hx
    exact sub_eq_zero.mp h
  have hc (i : Fin (d + 1)) : x i = x 0 := by
    induction i using Fin.induction with
    | zero => rfl
    | succ i ih => exact (hstep i).trans ih
  ext i
  simp [ones, hc]

theorem centered_mem_adjoint_range {d : ℕ} (x : Space d) (hx : ∑ i, x i = 0) :
    x ∈ (difference d).adjoint.range := by
  rw [← LinearMap.orthogonal_ker]
  intro v hv
  have hv' : difference d v = 0 := hv
  rw [difference_ker_constant v hv', inner_smul_left, conj_trivial, inner_ones, hx, mul_zero]

/-- The sharp path Poincaré inequality, squared form of (59). -/
theorem path_poincare {d : ℕ} (x : Space d) (hx : ∑ i, x i = 0) :
    Tridiagonal.eigenvalue d * ‖x‖ ^ 2 ≤ ‖difference d x‖ ^ 2 := by
  obtain ⟨v, hv⟩ := centered_mem_adjoint_range x hx
  have hb := adjoint_lower_bound v
  rw [hv] at hb
  have hi : ⟪difference d x, v⟫ = ‖x‖ ^ 2 := by
    rw [← LinearMap.adjoint_inner_right, hv, real_inner_self_eq_norm_sq]
  have hCS := abs_real_inner_le_norm (difference d x) v
  rw [hi, abs_of_nonneg (sq_nonneg _)] at hCS
  have hCS' : (‖x‖ ^ 2) ^ 2 ≤ ‖difference d x‖ ^ 2 * ‖v‖ ^ 2 := by
    have := (sq_le_sq₀ (sq_nonneg _) (mul_nonneg (norm_nonneg _) (norm_nonneg _))).mpr hCS
    nlinarith [this]
  have hn := Tridiagonal.eigenvalue_pos d
  by_cases hx0 : x = 0
  · simp [hx0]
  · have hxpos : 0 < ‖x‖ ^ 2 := sq_pos_of_pos (norm_pos_iff.mpr hx0)
    have h1 := mul_le_mul_of_nonneg_left hCS' hn.le
    have h2 := mul_le_mul_of_nonneg_left hb (sq_nonneg ‖difference d x‖)
    by_contra! hcontra
    have := mul_pos (sub_pos.mpr hcontra) hxpos
    nlinarith [h1, h2]

theorem difference_norm_sq {d : ℕ} (x : Space d) :
    ‖difference d x‖ ^ 2 = energy d (toSequence x) := by
  rw [EuclideanSpace.real_norm_sq_eq]
  unfold energy
  rw [← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro j _
  rw [difference_apply]
  rw [show toSequence x (j.val + 1) = x j.succ from toSequence_fin x j.succ,
    show toSequence x j.val = x j.castSucc from toSequence_fin x j.castSucc]

def sineVector (d : ℕ) : EdgeSpace d := WithLp.toLp 2 (Tridiagonal.sineMode d)

theorem difference_adjoint_sine (d : ℕ) :
    difference d ((difference d).adjoint (sineVector d)) =
      Tridiagonal.eigenvalue d • sineVector d := by
  ext j
  rw [difference_adjoint, difference_apply, ← pathEdge_inner, inner_pathEdge_transpose]
  change 2 * Tridiagonal.sineMode d j -
    (∑ k, Tridiagonal.weight j k * Tridiagonal.sineMode d k) =
      Tridiagonal.eigenvalue d * Tridiagonal.sineMode d j
  rw [Tridiagonal.sine_eigen_equation]
  ring

/-- An actual nonzero centered vector attains the sharp path bound. -/
theorem path_poincare_attained {d : ℕ} (hd : 0 < d) :
    ∃ x : Space d, x ≠ 0 ∧ (∑ i, x i = 0) ∧
      ‖difference d x‖ ^ 2 = Tridiagonal.eigenvalue d * ‖x‖ ^ 2 := by
  let u := sineVector d
  let x := (difference d).adjoint u
  have hu : u ≠ 0 := by
    intro h
    have hz := congrArg (fun v : EdgeSpace d => v ⟨0, hd⟩) h
    have hp := Tridiagonal.sineMode_pos (⟨0, hd⟩ : Fin d)
    change Tridiagonal.sineMode d ⟨0, hd⟩ = 0 at hz
    linarith
  have hxnorm : ‖x‖ ^ 2 = Tridiagonal.eigenvalue d * ‖u‖ ^ 2 := by
    rw [← real_inner_self_eq_norm_sq]
    change ⟪(difference d).adjoint u, x⟫ = _
    rw [LinearMap.adjoint_inner_left]
    change ⟪u, difference d ((difference d).adjoint (sineVector d))⟫ = _
    rw [difference_adjoint_sine, inner_smul_right, real_inner_self_eq_norm_sq]
  refine ⟨x, ?_, ?_, ?_⟩
  · intro hx
    rw [hx, norm_zero] at hxnorm
    have hp := mul_pos (Tridiagonal.eigenvalue_pos d) (sq_pos_of_pos (norm_pos_iff.mpr hu))
    nlinarith
  · rw [← inner_ones]
    change ⟪ones d, (difference d).adjoint u⟫ = 0
    rw [LinearMap.adjoint_inner_right]
    have hz : difference d (ones d) = 0 := by ext j; simp [difference_apply, ones]
    rw [hz, inner_zero_left]
  · change ‖difference d ((difference d).adjoint (sineVector d))‖ ^ 2 = _
    rw [difference_adjoint_sine, norm_smul, Real.norm_eq_abs,
      abs_of_pos (Tridiagonal.eigenvalue_pos d), hxnorm]
    ring

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/PathTransform.lean <==
import GibbsScan.Pyramid.PathLaplacian

/-! # The invertible input/path transformation in Appendix B -/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Pyramid

def paddedDifference (d : ℕ) : Space d →ₗ[ℝ] Space d where
  toFun s := WithLp.toLp 2 (Fin.cases 0 (fun j => s j.succ - s j.castSucc))
  map_add' x y := by
    ext i
    refine Fin.cases ?_ (fun j => ?_) i <;> simp <;> ring
  map_smul' c x := by
    ext i
    refine Fin.cases ?_ (fun j => ?_) i <;> simp <;> ring

@[simp] theorem paddedDifference_zero {d : ℕ} (s : Space d) : paddedDifference d s 0 = 0 := rfl
@[simp] theorem paddedDifference_succ {d : ℕ} (s : Space d) (j : Fin d) :
    paddedDifference d s j.succ = s j.succ - s j.castSucc := rfl

theorem paddedDifference_norm {d : ℕ} (s : Space d) :
    ‖paddedDifference d s‖ = ‖difference d s‖ := by
  apply (sq_eq_sq₀ (norm_nonneg _) (norm_nonneg _)).mp
  rw [EuclideanSpace.real_norm_sq_eq, EuclideanSpace.real_norm_sq_eq, Fin.sum_univ_succ]
  simp only [paddedDifference_zero, paddedDifference_succ, difference_apply, zero_pow (by decide : 2 ≠ 0),
    zero_add]

def pathTransform (d : ℕ) (lam : ℝ) : Space d →ₗ[ℝ] Space d :=
  LinearMap.id + beta lam • paddedDifference d

theorem pathTransform_apply {d : ℕ} (lam : ℝ) (s : Space d) :
    pathTransform d lam s = s + beta lam • paddedDifference d s := rfl

@[simp] theorem pathTransform_zero {d : ℕ} (lam : ℝ) (s : Space d) :
    pathTransform d lam s 0 = s 0 := by simp [pathTransform_apply]

@[simp] theorem pathTransform_succ {d : ℕ} (lam : ℝ) (s : Space d) (j : Fin d) :
    pathTransform d lam s j.succ = s j.succ + beta lam * (s j.succ - s j.castSucc) := by
  simp [pathTransform_apply]

def pathCoordinates {d : ℕ} (lam : ℝ) (x : Space d) : Space d :=
  WithLp.toLp 2 (fun i => central lam (toSequence x) i.val)

/-- This is (57) in the finite-dimensional operator model. -/
theorem transform_pathCoordinates {d : ℕ} {lam : ℝ} (hl : lam ≠ -1) (x : Space d) :
    pathTransform d lam (pathCoordinates lam x) = x := by
  ext i
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [pathCoordinates, central, toSequence]
  · rw [pathTransform_succ]
    have h := recover_input hl (toSequence x) (j.val + 1)
    change central lam (toSequence x) (j.val + 1) +
      beta lam * (central lam (toSequence x) (j.val + 1) - central lam (toSequence x) j.val) =
        toSequence x (j.val + 1) at h
    simpa only [pathCoordinates, Fin.val_succ, Fin.val_castSucc,
      show toSequence x (j.val + 1) = x j.succ from toSequence_fin x j.succ] using h

theorem pathTransform_injective {d : ℕ} {lam : ℝ} (hb : 0 ≤ beta lam) :
    Function.Injective (pathTransform d lam) := by
  intro s t h
  have hc (i : Fin (d + 1)) : s i = t i := by
    induction i using Fin.induction with
    | zero => simpa only [pathTransform_zero] using congrArg (fun f : Space d => f 0) h
    | succ j ih =>
      have hh := congrArg (fun f : Space d => f j.succ) h
      simp only [pathTransform_succ, ih] at hh
      nlinarith
  ext i
  exact hc i

theorem pathCoordinates_transform {d : ℕ} {lam : ℝ} (hl : lam ≠ -1)
    (hb : 0 ≤ beta lam) (s : Space d) :
    pathCoordinates lam (pathTransform d lam s) = s :=
  pathTransform_injective hb (transform_pathCoordinates hl _)

theorem pathCoordinates_energy {d : ℕ} (lam : ℝ) (x : Space d) :
    ‖difference d (pathCoordinates lam x)‖ ^ 2 = energy d (central lam (toSequence x)) := by
  rw [EuclideanSpace.real_norm_sq_eq]
  unfold energy
  rw [← Fin.sum_univ_eq_sum_range]
  rfl

theorem sweep_loss_transform {d : ℕ} {lam : ℝ} (hl : lam ≠ -1) (hb : 0 ≤ beta lam)
    (s : Space d) :
    ‖pathTransform d lam s‖ ^ 2 - ‖sweep (localSequence d lam) d (pathTransform d lam s)‖ ^ 2 =
      2 * beta lam * ‖difference d s‖ ^ 2 := by
  rw [sweep_exact_loss hl, ← pathCoordinates_energy, pathCoordinates_transform hl hb]

theorem difference_ones (d : ℕ) : difference d (ones d) = 0 := by
  ext j
  simp [ones]

theorem paddedDifference_ones (d : ℕ) : paddedDifference d (ones d) = 0 := by
  ext i
  refine Fin.cases ?_ (fun j => ?_) i <;> simp [ones]

theorem pathTransform_ones (d : ℕ) (lam : ℝ) : pathTransform d lam (ones d) = ones d := by
  simp [pathTransform_apply, paddedDifference_ones]

theorem difference_mean {d : ℕ} (s : Space d) : difference d ((meanProjection d).op s) = 0 := by
  change difference d (((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) s • ones d)) = 0
  rw [map_smul, map_smul, difference_ones, smul_zero, smul_zero]

theorem difference_center {d : ℕ} (s : Space d) :
    difference d (s - (meanProjection d).op s) = difference d s := by
  rw [map_sub, difference_mean, sub_zero]

theorem centered_sum {d : ℕ} (s : Space d) : ∑ i, (s - (meanProjection d).op s) i = 0 :=
  (centered_iff _).mp ((meanProjection d).center s).property

theorem path_poincare_center {d : ℕ} (s : Space d) :
    Tridiagonal.eigenvalue d * ‖s - (meanProjection d).op s‖ ^ 2 ≤ ‖difference d s‖ ^ 2 := by
  have h := path_poincare _ (centered_sum s)
  rwa [difference_center] at h

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/RandomScan.lean <==
import GibbsScan.Pyramid.Operators
import GibbsScan.FullSpace

/-! # The pyramid random-scan operator -/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Pyramid

def ones (d : ℕ) : Space d := WithLp.toLp 2 (fun _ => 1)

theorem inner_ones {d : ℕ} (x : Space d) : inner ℝ (ones d) x = ∑ i, x i := by
  simp [ones, PiLp.inner_apply]

theorem ones_norm_sq (d : ℕ) : ‖ones d‖ ^ 2 = (d : ℝ) + 1 := by
  rw [← real_inner_self_eq_norm_sq, inner_ones]
  simp [ones]

def meanProjection (d : ℕ) : OrthogonalProjection (Space d) where
  op := (((d : ℝ) + 1)⁻¹) • InnerProductSpace.rankOne ℝ (ones d) (ones d)
  symmetric := (InnerProductSpace.isSymmetric_rankOne_self _).smul (by simp)
  idempotent x := by
    change ((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d)
      (((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) x • ones d)) • ones d) =
        ((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) x • ones d)
    simp only [inner_smul_right, real_inner_self_eq_norm_sq, ones_norm_sq, smul_smul]
    have hd : (d : ℝ) + 1 ≠ 0 := by positivity
    field_simp

theorem meanProjection_apply {d : ℕ} (x : Space d) (i : Fin (d + 1)) :
    (meanProjection d).op x i = (∑ k, x k) / ((d : ℝ) + 1) := by
  change (((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) x • ones d)) i = _
  rw [inner_ones]
  simp [ones, div_eq_mul_inv, mul_comm]

theorem centered_iff {d : ℕ} (x : Space d) :
    x ∈ (meanProjection d).Centered ↔ ∑ i, x i = 0 := by
  change (meanProjection d).op x = 0 ↔ _
  constructor
  · intro h
    have hh := congrArg (fun f : Space d => f 0) h
    rw [meanProjection_apply] at hh
    have hd : (d : ℝ) + 1 ≠ 0 := by positivity
    simpa [hd] using hh
  · intro h
    ext i
    simp [meanProjection_apply, h]

def randomUpdate (d : ℕ) (lam : ℝ) : Operator (Space d) :=
  (d : ℝ)⁻¹ • ∑ j : Fin d, update lam j

theorem randomUpdate_apply {d : ℕ} (lam : ℝ) (x : Space d) (i : Fin (d + 1)) :
    randomUpdate d lam x i = (d : ℝ)⁻¹ * ∑ j : Fin d, update lam j x i := by
  simp [randomUpdate, PiLp.smul_apply]

theorem randomUpdate_center {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d) :
    randomUpdate d lam x 0 = b lam * x 0 + a lam / d * ∑ j : Fin d, x j.succ := by
  rw [randomUpdate_apply]
  simp only [update_center, Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul, ← Finset.mul_sum]
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  field_simp

theorem randomUpdate_leaf {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d) (k : Fin d) :
    randomUpdate d lam x k.succ = (1 - a lam / d) * x k.succ + a lam / d * x 0 := by
  have hu (j : Fin d) : update lam j x k.succ =
      x k.succ + if j = k then a lam * (x 0 - x k.succ) else 0 := by
    by_cases h : j = k
    · subst j
      rw [update_leaf]
      simp only [ite_true]
      unfold a b
      ring
    · rw [update_other lam j x k.succ (Fin.succ_ne_zero k)
        (fun he => h (Fin.succ_injective _ he).symm)]
      simp [h]
  rw [randomUpdate_apply]
  simp only [hu, Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, ite_true]
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  field_simp
  ring

theorem randomUpdate_preserves_sum {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d) :
    ∑ i, randomUpdate d lam x i = ∑ i, x i := by
  rw [Fin.sum_univ_succ, Fin.sum_univ_succ]
  simp only [randomUpdate_center hd, randomUpdate_leaf hd, Finset.sum_add_distrib,
    ← Finset.mul_sum, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  unfold a b
  field_simp
  ring

theorem randomUpdate_invariant {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d) :
    (meanProjection d).op (randomUpdate d lam x) = (meanProjection d).op x := by
  ext i
  rw [meanProjection_apply, meanProjection_apply, randomUpdate_preserves_sum hd]

def centeredRandom {d : ℕ} (hd : 0 < d) (lam : ℝ) : Operator (meanProjection d).Centered :=
  (meanProjection d).restrict (randomUpdate d lam) (randomUpdate_invariant hd lam)

theorem sum_affine_sq {ι : Type*} (s : Finset ι) (f : ι → ℝ) (c t : ℝ) :
    (∑ i ∈ s, (c * f i + t) ^ 2) =
      c ^ 2 * (∑ i ∈ s, f i ^ 2) + 2 * c * t * (∑ i ∈ s, f i) + s.card * t ^ 2 := by
  simp_rw [add_sq, mul_pow]
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.sum_mul,
    Finset.sum_const, nsmul_eq_mul]
  ring

/-- The norm formula separates the radial mode from the leaf-difference modes. -/
theorem randomUpdate_norm_sq {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d)
    (hx : ∑ i, x i = 0) :
    ‖randomUpdate d lam x‖ ^ 2 =
      (1 - a lam / d) ^ 2 * ‖x‖ ^ 2 +
        (1 + (d : ℝ)⁻¹) * ((b lam - a lam / d) ^ 2 - (1 - a lam / d) ^ 2) * x 0 ^ 2 := by
  have hsum : ∑ j : Fin d, x j.succ = -x 0 := by
    rw [Fin.sum_univ_succ] at hx
    linarith
  rw [EuclideanSpace.real_norm_sq_eq, Fin.sum_univ_succ]
  simp only [randomUpdate_center hd, randomUpdate_leaf hd]
  rw [sum_affine_sq]
  rw [hsum, EuclideanSpace.real_norm_sq_eq, Fin.sum_univ_succ]
  simp only [Finset.card_univ, Fintype.card_fin]
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  unfold a b
  field_simp
  ring

theorem radial_eigenvalue_abs_le {d : ℕ} (hd : 2 ≤ d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    |b lam - a lam / d| ≤ 1 - a lam / d := by
  have hd2 : (2 : ℝ) ≤ d := by exact_mod_cast hd
  have hd0 : (0 : ℝ) < d := by linarith
  have ha0 : 0 ≤ a lam := by unfold a; linarith
  have ha1 : a lam ≤ 1 := by unfold a; linarith
  have hab : a lam + b lam = 1 := by unfold a b; ring
  have hdiv : a lam / d ≤ 1 / 2 := by
    apply (div_le_iff₀ hd0).mpr
    linarith
  apply abs_le.mpr
  constructor <;> linarith

theorem centeredRandom_norm_le {d : ℕ} (hd : 2 ≤ d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    ‖centeredRandom (by omega : 0 < d) lam‖ ≤ 1 - a lam / d := by
  have hd0 : 0 < d := by omega
  have he := radial_eigenvalue_abs_le hd hl0 hl1
  have hc : 0 ≤ 1 - a lam / d := (abs_nonneg _).trans he
  apply ContinuousLinearMap.opNorm_le_bound _ hc
  intro x
  have hx : ∑ i, (x : Space d) i = 0 := (centered_iff _).mp x.property
  have hnorm := randomUpdate_norm_sq hd0 lam (x : Space d) hx
  have hs : (b lam - a lam / d) ^ 2 ≤ (1 - a lam / d) ^ 2 := by
    simpa only [sq_abs] using (sq_le_sq₀ (abs_nonneg _) hc).mpr he
  have hcoef : (1 + (d : ℝ)⁻¹) * ((b lam - a lam / d) ^ 2 - (1 - a lam / d) ^ 2) *
      (x : Space d) 0 ^ 2 ≤ 0 := by
    exact mul_nonpos_of_nonpos_of_nonneg
      (mul_nonpos_of_nonneg_of_nonpos (by positivity) (sub_nonpos.mpr hs)) (sq_nonneg _)
  change ‖randomUpdate d lam (x : Space d)‖ ≤ (1 - a lam / d) * ‖(x : Space d)‖
  apply (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hc (norm_nonneg _))).mp
  nlinarith [hnorm, hcoef]

theorem leaf_mode_eigenvector {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d)
    (hx : ∑ i, x i = 0) (hx0 : x 0 = 0) :
    randomUpdate d lam x = (1 - a lam / d) • x := by
  have hs : ∑ j : Fin d, x j.succ = 0 := by
    simpa [Fin.sum_univ_succ, hx0] using hx
  ext i
  refine Fin.cases ?_ (fun j => ?_) i
  · rw [randomUpdate_center hd]
    simp [hx0, hs]
  · rw [randomUpdate_leaf hd]
    simp [hx0]

theorem exists_leaf_mode {d : ℕ} (hd : 2 ≤ d) :
    ∃ x : Space d, x ≠ 0 ∧ (∑ i, x i = 0) ∧ x 0 = 0 := by
  let j : Fin d := ⟨0, by omega⟩
  let k : Fin d := ⟨1, by omega⟩
  let v : Space d := EuclideanSpace.single j.succ 1 - EuclideanSpace.single k.succ 1
  have hjk : j.succ ≠ k.succ := by simp [j, k, Fin.ext_iff]
  refine ⟨v, ?_, ?_, ?_⟩
  · intro hv
    have h := congrArg (fun f : Space d => f j.succ) hv
    norm_num [v, hjk] at h
  · simp [v, PiLp.sub_apply, Finset.sum_sub_distrib]
  · simp [v, Ne.symm (Fin.succ_ne_zero j), Ne.symm (Fin.succ_ne_zero k)]

/-- The exact centered norm, controlling both the positive and negative modes. -/
theorem centeredRandom_norm {d : ℕ} (hd : 2 ≤ d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    ‖centeredRandom (by omega : 0 < d) lam‖ = 1 - a lam / d := by
  apply le_antisymm (centeredRandom_norm_le hd hl0 hl1)
  obtain ⟨x, hx, hsum, hx0⟩ := exists_leaf_mode hd
  let xc : (meanProjection d).Centered := ⟨x, (centered_iff x).mpr hsum⟩
  have hxc : xc ≠ 0 := by
    intro h
    apply hx
    exact congrArg Subtype.val h
  have heig : centeredRandom (by omega : 0 < d) lam xc = (1 - a lam / d) • xc := by
    apply Subtype.ext
    exact leaf_mode_eigenvector (by omega) lam x hsum hx0
  have hnorm := (centeredRandom (by omega : 0 < d) lam).le_opNorm xc
  rw [heig, norm_smul, Real.norm_eq_abs] at hnorm
  exact (le_abs_self _).trans (le_of_mul_le_mul_right hnorm (norm_pos_iff.mpr hxc))

/-- The random-scan equality in Proposition 4.2; λ=0 gives Proposition 3.5. -/
theorem random_gap {d : ℕ} (hd : 2 ≤ d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    gap (centeredRandom (by omega : 0 < d) lam) = (1 + lam) / (2 * d) := by
  rw [gap, centeredRandom_norm hd hl0 hl1]
  unfold a
  field_simp
  ring

theorem randomUpdate_ones {d : ℕ} (hd : 0 < d) (lam : ℝ) :
    randomUpdate d lam (ones d) = ones d := by
  have hd' : (d : ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  ext i
  simp [randomUpdate_apply, update_apply, ones, hd']

theorem randomUpdate_fixes_mean {d : ℕ} (hd : 0 < d) (lam : ℝ) (x : Space d) :
    randomUpdate d lam ((meanProjection d).op x) = (meanProjection d).op x := by
  change randomUpdate d lam (((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) x • ones d)) =
    ((d : ℝ) + 1)⁻¹ • (inner ℝ (ones d) x • ones d)
  rw [map_smul, map_smul, randomUpdate_ones hd]

/-- The exact gap in the full-space `1 - ‖R-Π‖` convention. -/
theorem random_normGap {d : ℕ} (hd : 2 ≤ d) {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam ≤ 1) :
    normGap (meanProjection d) (randomUpdate d lam) = (1 + lam) / (2 * d) := by
  unfold normGap
  rw [(meanProjection d).norm_sub_eq_restrict _ (randomUpdate_invariant (by omega) lam)
    (randomUpdate_fixes_mean (by omega) lam)]
  exact random_gap hd hl0 hl1

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/Pyramid/Sweep.lean <==
import GibbsScan.Pyramid.RandomScan

/-! # Connecting the actual operator product to the pyramid path recurrence -/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Pyramid

def localSequence (d : ℕ) (lam : ℝ) (j : ℕ) : Operator (Space d) :=
  if h : j < d then update lam ⟨j, h⟩ else ContinuousLinearMap.id ℝ (Space d)

def toSequence {d : ℕ} (x : Space d) (j : ℕ) : ℝ :=
  if h : j < d + 1 then x ⟨j, h⟩ else 0

@[simp] theorem toSequence_fin {d : ℕ} (x : Space d) (i : Fin (d + 1)) :
    toSequence x i.val = x i := by simp [toSequence, i.isLt]

/-- After `n` updates, precisely the leaves numbered below `n` have changed. -/
theorem sweep_coordinates {d : ℕ} (lam : ℝ) (x : Space d) (n : ℕ) (hn : n ≤ d) :
    (sweep (localSequence d lam) n x) 0 = central lam (toSequence x) n ∧
      ∀ j : Fin d, (sweep (localSequence d lam) n x) j.succ =
        if j.val < n then a lam * central lam (toSequence x) j.val + b lam * x j.succ
        else x j.succ := by
  induction n with
  | zero =>
    constructor
    · simp [central, toSequence]
    · intro j; simp
  | succ n ih =>
    have hnd : n < d := by omega
    obtain ⟨hc, hl⟩ := ih (by omega)
    have hlocal : localSequence d lam n = update lam (⟨n, hnd⟩ : Fin d) := by
      simp [localSequence, hnd]
    rw [sweep_succ, hlocal]
    constructor
    · rw [update_center, hc, hl]
      simp only [lt_self_iff_false, ite_false, central]
      congr 1
      simp [toSequence, show n + 1 < d + 1 by omega]
    · intro j
      by_cases hj : j.val = n
      · have heq : j = (⟨n, hnd⟩ : Fin d) := Fin.ext hj
        subst j
        rw [update_leaf, hc, hl]
        simp
      · rw [update_other lam _ _ j.succ (Fin.succ_ne_zero j)]
        · rw [hl]
          have heq : (j.val < n + 1) = (j.val < n) := by
            apply propext
            omega
          simp only [heq]
        · intro heq
          have hval := congrArg Fin.val (Fin.succ_injective _ heq)
          exact hj hval

theorem sweep_eq_output {d : ℕ} (lam : ℝ) (x : Space d) (i : Fin (d + 1)) :
    (sweep (localSequence d lam) d x) i = output lam d (toSequence x) i.val := by
  obtain ⟨hc, hl⟩ := sweep_coordinates lam x d le_rfl
  refine Fin.cases ?_ (fun j => ?_) i
  · exact hc
  · rw [hl, if_pos j.isLt]
    simp only [Fin.val_succ, output]
    rw [show toSequence x (j.val + 1) = x j.succ from toSequence_fin x j.succ]

theorem normSq_toSequence {d : ℕ} (x : Space d) : normSq d (toSequence x) = ‖x‖ ^ 2 := by
  unfold normSq
  rw [← Fin.sum_univ_eq_sum_range, EuclideanSpace.real_norm_sq_eq]
  simp only [toSequence_fin]

theorem normSq_output {d : ℕ} (lam : ℝ) (x : Space d) :
    normSq d (output lam d (toSequence x)) = ‖sweep (localSequence d lam) d x‖ ^ 2 := by
  unfold normSq
  rw [← Fin.sum_univ_eq_sum_range, EuclideanSpace.real_norm_sq_eq]
  exact Finset.sum_congr rfl (fun i _ => congrArg (fun t : ℝ => t ^ 2) (sweep_eq_output lam x i).symm)

/-- The exact loss identity now refers to the actual product of local
Euclidean-space operators, not just an independent recurrence. -/
theorem sweep_exact_loss {d : ℕ} {lam : ℝ} (hl : lam ≠ -1) (x : Space d) :
    ‖x‖ ^ 2 - ‖sweep (localSequence d lam) d x‖ ^ 2 =
      2 * beta lam * energy d (central lam (toSequence x)) := by
  rw [← normSq_toSequence x, ← normSq_output]
  exact exact_loss hl (toSequence x) d

end GibbsScan.Pyramid


==> anc/lean-verification/GibbsScan/ReverseComparison.lean <==
import GibbsScan.Comparison

/-! # The random-to-deterministic comparison (Theorem 1.2) -/

noncomputable section
open scoped BigOperators
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
local notation "⟪" x ", " y "⟫" => inner ℝ x y

namespace LocalEstimates
variable {K : Operator H} {lam : ℝ} (hK : LocalEstimates K lam)
include hK

theorem displacement (x : H) :
    (1 - lam) * ‖x - K x‖ ^ 2 ≤ (1 + lam) * (‖x‖ ^ 2 - ‖K x‖ ^ 2) := by
  have h := hK.loss x
  rw [inner_sub_right, real_inner_self_eq_norm_sq] at h
  rw [norm_sub_sq_real]
  nlinarith

theorem dirichlet_upper (x : H) :
    ⟪x, x - K x⟫ ≤ (1 + lam) * ‖x‖ ^ 2 := by
  have h := hK.lower x
  rw [inner_sub_right, real_inner_self_eq_norm_sq]
  nlinarith

theorem dirichlet_add (v w : H) :
    ⟪v + w, v + w - K (v + w)⟫ ≤ 2 * ⟪v, v - K v⟫ + 2 * ⟪w, w - K w⟫ := by
  have h := hK.dirichlet_nonneg (v - w)
  simp only [map_sub, map_add, inner_sub_left, inner_sub_right,
    inner_add_left, inner_add_right] at h ⊢
  linarith

end LocalEstimates

omit [InnerProductSpace ℝ H] in
theorem norm_sum_sq_le {ι : Type*} (s : Finset ι) (v : ι → H) :
    ‖∑ i ∈ s, v i‖ ^ 2 ≤ (s.card : ℝ) * ∑ i ∈ s, ‖v i‖ ^ 2 := by
  have hn := norm_sum_le s v
  have hs := Finset.sum_mul_sq_le_sq_mul_sq s (fun _ => (1 : ℝ)) (fun i => ‖v i‖)
  simp only [one_mul, one_pow, Finset.sum_const, nsmul_eq_mul, mul_one] at hs
  exact ((sq_le_sq₀ (norm_nonneg _) (Finset.sum_nonneg (fun _ _ => norm_nonneg _))).mpr hn).trans hs

theorem prefix_loss_le (K : ℕ → Operator H) {n j : ℕ} {lam : ℝ}
    (hK : ∀ i < n, LocalEstimates (K i) lam) (hj : j ≤ n) (x : H) :
    (∑ i ∈ Finset.range j, (‖sweep K i x‖ ^ 2 - ‖K i (sweep K i x)‖ ^ 2)) ≤
      ‖x‖ ^ 2 - ‖sweep K n x‖ ^ 2 := by
  rw [← sweep_loss_sum K n x]
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono hj)
    (fun i hi _ => (hK i (Finset.mem_range.mp hi)).loss_nonneg _)

/-- Equation (40), with denominators cleared. -/
theorem prefix_displacement_bound (K : ℕ → Operator H) {n j : ℕ} {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) (hj : j ≤ n) (x : H) :
    (1 - lam) * ‖x - sweep K j x‖ ^ 2 ≤
      (1 + lam) * j * (‖x‖ ^ 2 - ‖sweep K n x‖ ^ 2) := by
  have hsum := norm_sum_sq_le (Finset.range j)
    (fun i => sweep K i x - sweep K (i + 1) x)
  rw [telescoping_sum, sweep_zero, Finset.card_range] at hsum
  have hd := Finset.sum_le_sum (s := Finset.range j)
    (f := fun i => (1 - lam) * ‖sweep K i x - K i (sweep K i x)‖ ^ 2)
    (g := fun i => (1 + lam) * (‖sweep K i x‖ ^ 2 - ‖K i (sweep K i x)‖ ^ 2))
    (fun i hi => (hK i (lt_of_lt_of_le (Finset.mem_range.mp hi) hj)).displacement _)
  simp only [← Finset.mul_sum] at hd
  have hp := prefix_loss_le K hK hj x
  have he : 0 ≤ 1 - lam := (sub_pos.mpr hl1).le
  have hs : 0 ≤ 1 + lam := by linarith
  have hj0 : (0 : ℝ) ≤ j := Nat.cast_nonneg j
  have h1 := mul_le_mul_of_nonneg_left hsum he
  have h2 := mul_le_mul_of_nonneg_left hd hj0
  have h3 := mul_le_mul_of_nonneg_left hp (mul_nonneg hs hj0)
  simp only [sweep_succ] at h1
  nlinarith [h1, h2, h3]

/-- Equation (41). -/
theorem local_dirichlet_along_sweep (K : ℕ → Operator H) {n j : ℕ} {lam : ℝ}
    (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) (hj : j < n) (x : H) :
    (1 - lam) * ⟪x, x - K j x⟫ ≤
      2 * (‖sweep K j x‖ ^ 2 - ‖K j (sweep K j x)‖ ^ 2) +
        2 * (1 + lam) ^ 2 * j * (‖x‖ ^ 2 - ‖sweep K n x‖ ^ 2) := by
  have h := (hK j hj).dirichlet_add (sweep K j x) (x - sweep K j x)
  rw [add_sub_cancel] at h
  have h0 := (hK j hj).loss (sweep K j x)
  have h1 := (hK j hj).dirichlet_upper (x - sweep K j x)
  have h2 := prefix_displacement_bound K hl0 hl1 hK hj.le x
  have he : 0 ≤ 1 - lam := (sub_pos.mpr hl1).le
  have hs : 0 ≤ 1 + lam := by linarith
  have h3 := mul_le_mul_of_nonneg_left h he
  have h4 := mul_le_mul_of_nonneg_left h1 he
  have h5 := mul_le_mul_of_nonneg_left h2 hs
  nlinarith [h3, h4, h5]

theorem sum_range_cast (n : ℕ) :
    ∑ j ∈ Finset.range n, (j : ℝ) = (n : ℝ) * ((n : ℝ) - 1) / 2 := by
  induction n with
  | zero => simp
  | succ n ih => rw [Finset.sum_range_succ, ih, Nat.cast_add, Nat.cast_one]; ring

/-- Equation (42), before dividing by the positive contraction parameter. -/
theorem average_dirichlet_le_loss (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) (x : H) :
    (1 - lam) * ⟪x, x - randomScan K n x⟫ ≤
      (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1)) *
        (‖x‖ ^ 2 - ‖sweep K n x‖ ^ 2) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have h := Finset.sum_le_sum (s := Finset.range n)
    (fun j hj => local_dirichlet_along_sweep K hl0 hl1 hK (Finset.mem_range.mp hj) x)
  simp only [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.sum_mul,
    sweep_loss_sum, sum_range_cast, ← randomScan_dirichlet K hn x] at h
  apply le_of_mul_le_mul_left (a := (n : ℝ)) ?_ hn'
  convert h using 1 <;> field_simp [hn'.ne']

theorem unit_gap_le_dirichlet (K : Operator H) (x : H) (hx : ‖x‖ = 1) :
    gap K ≤ ⟪x, x - K x⟫ := by
  have hn := K.le_opNorm x
  have hi := real_inner_le_norm x (K x)
  rw [hx, mul_one] at hn
  rw [hx, one_mul] at hi
  rw [inner_sub_right, real_inner_self_eq_norm_sq, hx, one_pow]
  unfold gap
  linarith

/-- Passing a lower norm-loss bound to the operator norm. The nontriviality
hypothesis is the paper's assumption that `L²₀(Π)` contains a nonzero function. -/
theorem norm_loss_of_unit_loss [Nontrivial H] (S : Operator H) {a C : ℝ} (hC : 0 < C)
    (h : ∀ x, ‖x‖ = 1 → a ≤ C * (1 - ‖S x‖ ^ 2)) :
    a ≤ C * (1 - ‖S‖ ^ 2) := by
  have hsq (x : H) (hx : ‖x‖ = 1) : ‖S x‖ ^ 2 ≤ 1 - a / C := by
    have hh := (div_le_iff₀ hC).mpr (show a ≤ (1 - ‖S x‖ ^ 2) * C by
      simpa only [mul_comm] using h x hx)
    linarith
  obtain ⟨x, hx⟩ := exists_norm_eq H (show (0 : ℝ) ≤ 1 by norm_num)
  have hnonneg : 0 ≤ 1 - a / C := (sq_nonneg ‖S x‖).trans (hsq x hx)
  have hn : ‖S‖ ≤ Real.sqrt (1 - a / C) :=
    ContinuousLinearMap.opNorm_le_of_unit_norm (Real.sqrt_nonneg _)
      (fun x hx => Real.le_sqrt_of_sq_le (hsq x hx))
  have hs := (sq_le_sq₀ (norm_nonneg _) (Real.sqrt_nonneg _)).mpr hn
  rw [Real.sq_sqrt hnonneg] at hs
  rw [mul_comm C]
  apply (div_le_iff₀ hC).mp
  linarith

/-- The stronger squared-loss form (43). -/
theorem random_to_deterministic_squared [Nontrivial H]
    (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) :
    (1 - lam) * gap (randomScan K n) ≤
      (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1)) * (1 - ‖sweep K n‖ ^ 2) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hC : 0 < 2 / (n : ℝ) + (1 + lam) ^ 2 * ((n : ℝ) - 1) := by positivity
  apply norm_loss_of_unit_loss _ hC
  intro x hx
  have h1 := average_dirichlet_le_loss K hn hl0 hl1 hK x
  rw [hx, one_pow] at h1
  exact (mul_le_mul_of_nonneg_left (unit_gap_le_dirichlet _ x hx) (sub_pos.mpr hl1).le).trans h1

/-- The refined inequality in Theorem 1.2. -/
theorem random_to_deterministic [Nontrivial H]
    (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1)
    (hK : ∀ i < n, LocalEstimates (K i) lam) :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      gap (randomScan K n) ≤ gap (sweep K n) := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  have hn1 : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hC : 0 < 2 / (n : ℝ) + (1 + lam) ^ 2 * ((n : ℝ) - 1) := by positivity
  have h := random_to_deterministic_squared K hn hl0 hl1 hK
  have hg := gap_nonneg (sweep_contraction K n (fun i hi => (hK i hi).contraction))
  have hsq : 1 - ‖sweep K n‖ ^ 2 ≤ 2 * gap (sweep K n) := by
    rw [gap_loss]
    nlinarith [sq_nonneg (gap (sweep K n))]
  have h' := h.trans (mul_le_mul_of_nonneg_left hsq hC.le)
  rw [div_mul_eq_mul_div]
  apply (div_le_iff₀ (mul_pos (by norm_num) hC)).mpr
  nlinarith [h']

/-- Theorem 1.2 with the paper's local hypotheses. -/
theorem localUpdate_random_to_deterministic [Nontrivial H] {lam : ℝ}
    (L : ℕ → LocalUpdate H lam) {n : ℕ} (hn : 0 < n)
    (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    (1 - lam) / (2 * (2 / n + (1 + lam) ^ 2 * ((n : ℝ) - 1))) *
      gap (randomScan (fun j => (L j).K) n) ≤ gap (sweep (fun j => (L j).K) n) :=
  random_to_deterministic _ hn hl0 hl1 (fun j _ => (L j).estimates hl0 hl1.le)

end GibbsScan


==> anc/lean-verification/GibbsScan/Scan.lean <==
import GibbsScan.LocalUpdate

/-! # Finite scans and telescoping identities -/

noncomputable section
open scoped BigOperators
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
local notation "⟪" x ", " y "⟫" => inner ℝ x y

/-- Operators act from right to left: update zero is applied first. -/
def sweep (K : ℕ → Operator H) : ℕ → Operator H
  | 0 => ContinuousLinearMap.id ℝ H
  | n + 1 => (K n).comp (sweep K n)

def randomScan (K : ℕ → Operator H) (n : ℕ) : Operator H :=
  (n : ℝ)⁻¹ • ∑ j ∈ Finset.range n, K j

@[simp] theorem sweep_zero (K : ℕ → Operator H) (x : H) : sweep K 0 x = x := rfl
@[simp] theorem sweep_succ (K : ℕ → Operator H) (n : ℕ) (x : H) :
    sweep K (n + 1) x = K n (sweep K n x) := rfl

theorem telescoping_sum {V : Type*} [AddCommGroup V] (u : ℕ → V) (n : ℕ) :
    ∑ j ∈ Finset.range n, (u j - u (j + 1)) = u 0 - u n := by
  induction n with
  | zero => simp
  | succ n ih => rw [Finset.sum_range_succ, ih]; abel

theorem sweep_loss_sum (K : ℕ → Operator H) (n : ℕ) (x : H) :
    ∑ j ∈ Finset.range n, (‖sweep K j x‖ ^ 2 - ‖K j (sweep K j x)‖ ^ 2) =
      ‖x‖ ^ 2 - ‖sweep K n x‖ ^ 2 := by
  simpa only [sweep_succ, sweep_zero] using
    telescoping_sum (fun j => ‖sweep K j x‖ ^ 2) n

theorem sweep_inner_sum (K : ℕ → Operator H) (n : ℕ) (x : H) :
    ∑ j ∈ Finset.range n, ⟪x, sweep K j x - K j (sweep K j x)⟫ =
      ‖x‖ ^ 2 - ⟪x, sweep K n x⟫ := by
  simpa only [inner_sub_right, sweep_succ, sweep_zero, real_inner_self_eq_norm_sq]
    using telescoping_sum (fun j => ⟪x, sweep K j x⟫) n

theorem sweep_contraction (K : ℕ → Operator H) (n : ℕ)
    (h : ∀ j < n, ‖K j‖ ≤ 1) : ‖sweep K n‖ ≤ 1 := by
  induction n with
  | zero => exact ContinuousLinearMap.norm_id_le
  | succ n ih =>
    exact (ContinuousLinearMap.opNorm_comp_le _ _).trans
      ((mul_le_mul (h n (Nat.lt_succ_self n))
        (ih (fun j hj => h j (Nat.lt_succ_of_lt hj))) (norm_nonneg _) zero_le_one).trans_eq
          (one_mul 1))

theorem randomScan_apply (K : ℕ → Operator H) (n : ℕ) (x : H) :
    randomScan K n x = (n : ℝ)⁻¹ • ∑ j ∈ Finset.range n, K j x := by
  simp [randomScan]

theorem randomScan_symmetric (K : ℕ → Operator H) (n : ℕ)
    (h : ∀ j < n, (K j).IsSymmetric) : (randomScan K n).IsSymmetric := by
  intro x y
  change ⟪randomScan K n x, y⟫ = ⟪x, randomScan K n y⟫
  simp only [randomScan_apply, inner_smul_left, inner_smul_right, conj_trivial,
    sum_inner, inner_sum]
  congr 1
  exact Finset.sum_congr rfl (fun j hj => h j (Finset.mem_range.mp hj) x y)

theorem randomScan_dirichlet (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n) (x : H) :
    (n : ℝ) * ⟪x, x - randomScan K n x⟫ =
      ∑ j ∈ Finset.range n, ⟪x, x - K j x⟫ := by
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
  simp only [inner_sub_right, randomScan_apply, inner_smul_right, inner_sum,
    Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  field_simp

theorem randomScan_contraction (K : ℕ → Operator H) {n : ℕ} (hn : 0 < n)
    (h : ∀ j < n, ‖K j‖ ≤ 1) : ‖randomScan K n‖ ≤ 1 := by
  have hn' : (0 : ℝ) < n := by exact_mod_cast hn
  calc
    ‖randomScan K n‖ = (n : ℝ)⁻¹ * ‖∑ j ∈ Finset.range n, K j‖ := by
      simp [randomScan, norm_smul]
    _ ≤ (n : ℝ)⁻¹ * ∑ j ∈ Finset.range n, ‖K j‖ :=
      mul_le_mul_of_nonneg_left (norm_sum_le _ _) (inv_nonneg.mpr hn'.le)
    _ ≤ (n : ℝ)⁻¹ * ∑ _j ∈ Finset.range n, (1 : ℝ) := by
      gcongr with j hj
      exact h j (Finset.mem_range.mp hj)
    _ = 1 := by simp [hn'.ne']

end GibbsScan


==> anc/lean-verification/GibbsScan/SpectralLimits.lean <==
import GibbsScan.Tridiagonal
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Sinc
import Mathlib.Analysis.SpecificLimits.Basic

/-! # Limits of the sharp path eigenvalue -/
noncomputable section
open Filter Topology
namespace GibbsScan.Tridiagonal

theorem angle_tendsto : Tendsto angle atTop (𝓝 0) := by
  change Tendsto (fun d : ℕ => Real.pi / ((d : ℝ) + 1)) atTop (𝓝 0)
  simpa [div_eq_mul_inv] using
    (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul Real.pi

theorem eigenvalue_tendsto : Tendsto eigenvalue atTop (𝓝 0) := by
  change Tendsto (fun d => 2 - 2 * Real.cos (angle d)) atTop (𝓝 0)
  simpa [Function.comp_def] using (tendsto_const_nhds (x := (2 : ℝ))).sub
    ((Real.continuous_cos.tendsto 0).comp angle_tendsto |>.const_mul 2)

theorem eigenvalue_sine (d : ℕ) :
    eigenvalue d = 4 * Real.sin (angle d / 2) ^ 2 := by
  have h := Real.cos_two_mul (angle d / 2)
  have hsc := Real.sin_sq_add_cos_sq (angle d / 2)
  rw [show 2 * (angle d / 2) = angle d by ring] at h
  unfold eigenvalue
  nlinarith

theorem eigenvalue_scaled (d : ℕ) :
    (d : ℝ) ^ 2 * eigenvalue d = Real.pi ^ 2 *
      ((d : ℝ) / (d + 1)) ^ 2 * Real.sinc (angle d / 2) ^ 2 := by
  have hangle : angle d / 2 ≠ 0 := by
    unfold angle
    positivity
  rw [eigenvalue_sine, Real.sinc_of_ne_zero hangle]
  unfold angle
  field_simp
  <;> ring

/-- The sharp path eigenvalue is asymptotic to `π²/d²`. -/
theorem eigenvalue_scaled_tendsto :
    Tendsto (fun d : ℕ => (d : ℝ) ^ 2 * eigenvalue d) atTop (𝓝 (Real.pi ^ 2)) := by
  have hs : Tendsto (fun d => Real.sinc (angle d / 2)) atTop (𝓝 1) := by
    simpa [Function.comp_def] using (Real.continuous_sinc.tendsto 0).comp
      (by simpa using angle_tendsto.div_const 2)
  simpa only [eigenvalue_scaled, one_pow, mul_one] using
    (((tendsto_natCast_div_add_atTop (1 : ℝ)).pow 2).const_mul (Real.pi ^ 2)).mul
      (hs.pow 2)

end GibbsScan.Tridiagonal


==> anc/lean-verification/GibbsScan/TensorContraction.lean <==
import GibbsScan.Centering

/-! # Tensorization of centered contraction bounds -/
noncomputable section
namespace GibbsScan
variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]

theorem tensor_contraction (P Q : OrthogonalProjection H) (A B : Operator H)
    {r : ℝ} (hr : 0 ≤ r) (hA : ‖A‖ ≤ 1) (hAP : ‖A - P.op‖ ≤ r) (hBQ : ‖B - Q.op‖ ≤ r)
    (hAQ : ∀ x, A (Q.op x) = Q.op (A x))
    (hPQ : ∀ x, P.op (Q.op x) = Q.op (P.op x))
    (hBfix : ∀ x, B (Q.op x) = Q.op x) (hBinv : ∀ x, Q.op (B x) = Q.op x) :
    ‖A.comp B - P.op.comp Q.op‖ ≤ r := by
  apply ContinuousLinearMap.opNorm_le_bound _ hr
  intro x
  let v := (A - P.op) (Q.op x)
  let w := A ((B - Q.op) x)
  have hv : Q.op v = v := by
    dsimp [v]
    rw [ContinuousLinearMap.sub_apply, map_sub, ← hAQ, ← hPQ, Q.idempotent]
  have hw : Q.op w = 0 := by
    dsimp [w]
    rw [← hAQ, ContinuousLinearMap.sub_apply, map_sub, hBinv, Q.idempotent, sub_self, map_zero]
  have horth : inner ℝ v w = 0 := by
    calc
      inner ℝ v w = inner ℝ (Q.op v) w := congrArg (fun z => inner ℝ z w) hv.symm
      _ = inner ℝ v (Q.op w) := Q.symmetric v w
      _ = 0 := by rw [hw, inner_zero_right]
  have hvn : ‖v‖ ≤ r * ‖Q.op x‖ :=
    ((A - P.op).le_opNorm _).trans (mul_le_mul_of_nonneg_right hAP (norm_nonneg _))
  have he : (B - Q.op) x = (B - Q.op) (x - Q.op x) := by
    simp only [map_sub, ContinuousLinearMap.sub_apply, hBfix, Q.idempotent]
    abel
  have hwn : ‖w‖ ≤ r * ‖x - Q.op x‖ := calc
    ‖w‖ ≤ ‖(B - Q.op) x‖ := by
      exact (A.le_opNorm _).trans (by simpa using mul_le_mul_of_nonneg_right hA (norm_nonneg _))
    _ = ‖(B - Q.op) (x - Q.op x)‖ := congrArg norm he
    _ ≤ r * ‖x - Q.op x‖ :=
      ((B - Q.op).le_opNorm _).trans (mul_le_mul_of_nonneg_right hBQ (norm_nonneg _))
  have hsum : (A.comp B - P.op.comp Q.op) x = v + w := by
    dsimp [v, w]
    simp only [ContinuousLinearMap.sub_apply, ContinuousLinearMap.comp_apply, map_sub]
    abel
  have hnorm := norm_add_sq_real v w
  rw [horth, mul_zero, add_zero] at hnorm
  have hdecomp := (LocalUpdate.ofProjection Q.op Q.symmetric Q.idempotent).norm_decomposition x
  change ‖x‖ ^ 2 = ‖Q.op x‖ ^ 2 + ‖x - Q.op x‖ ^ 2 at hdecomp
  have hv2 := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hr (norm_nonneg _))).mpr hvn
  have hw2 := (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hr (norm_nonneg _))).mpr hwn
  rw [hsum]
  apply (sq_le_sq₀ (norm_nonneg _) (mul_nonneg hr (norm_nonneg _))).mp
  rw [hnorm, mul_pow, hdecomp, mul_add]
  nlinarith [hv2, hw2]

end GibbsScan


==> anc/lean-verification/GibbsScan/Transport.lean <==
import GibbsScan.FullSpace

/-! # Transporting scan operators along an isometric identification -/
noncomputable section
namespace GibbsScan
variable {H J : Type*} [NormedAddCommGroup H] [InnerProductSpace ℝ H]
  [NormedAddCommGroup J] [InnerProductSpace ℝ J]

def transport (e : H ≃ₗᵢ[ℝ] J) (K : Operator H) : Operator J :=
  e.toContinuousLinearEquiv.toContinuousLinearMap.comp
    (K.comp e.symm.toContinuousLinearEquiv.toContinuousLinearMap)

@[simp] theorem transport_apply (e : H ≃ₗᵢ[ℝ] J) (K : Operator H) (y : J) :
    transport e K y = e (K (e.symm y)) := rfl

theorem transport_norm_le (e : H ≃ₗᵢ[ℝ] J) (K : Operator H) : ‖transport e K‖ ≤ ‖K‖ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (norm_nonneg _)
  intro y
  rw [transport_apply, e.norm_map]
  simpa only [e.symm.norm_map] using K.le_opNorm (e.symm y)

@[simp] theorem transport_norm (e : H ≃ₗᵢ[ℝ] J) (K : Operator H) : ‖transport e K‖ = ‖K‖ := by
  apply le_antisymm (transport_norm_le e K)
  have h := transport_norm_le e.symm (transport e K)
  have heq : transport e.symm (transport e K) = K := by ext x; simp
  rwa [heq] at h

@[simp] theorem transport_sub (e : H ≃ₗᵢ[ℝ] J) (K L : Operator H) :
    transport e (K - L) = transport e K - transport e L := by
  ext x
  simp [map_sub]

@[simp] theorem transport_comp (e : H ≃ₗᵢ[ℝ] J) (K L : Operator H) :
    transport e (K.comp L) = (transport e K).comp (transport e L) := by
  ext x
  simp

@[simp] theorem transport_id (e : H ≃ₗᵢ[ℝ] J) :
    transport e (ContinuousLinearMap.id ℝ H) = ContinuousLinearMap.id ℝ J := by
  ext x
  simp

theorem transport_sweep (e : H ≃ₗᵢ[ℝ] J) (K : ℕ → Operator H) (n : ℕ) :
    transport e (sweep K n) = sweep (fun j => transport e (K j)) n := by
  induction n with
  | zero => exact transport_id e
  | succ n ih => rw [sweep, transport_comp, ih]; rfl

theorem transport_randomScan (e : H ≃ₗᵢ[ℝ] J) (K : ℕ → Operator H) (n : ℕ) :
    transport e (randomScan K n) = randomScan (fun j => transport e (K j)) n := by
  ext x
  simp [randomScan_apply, map_sum]

theorem transport_normGap (e : H ≃ₗᵢ[ℝ] J) (P : OrthogonalProjection H)
    (Q : OrthogonalProjection J) (hP : transport e P.op = Q.op) (K : Operator H) :
    normGap Q (transport e K) = normGap P K := by
  unfold normGap
  rw [← hP, ← transport_sub, transport_norm]

end GibbsScan


==> anc/lean-verification/GibbsScan/Tridiagonal.lean <==
import GibbsScan.FiniteGroundState
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Basic

/-! # The sharp Dirichlet tridiagonal inequality

The positive sine mode gives the least eigenvalue of the tridiagonal matrix
with diagonal 2 and adjacent entries -1. Half of this matrix is the Gaussian
precision matrix in (18).
-/
noncomputable section
open scoped BigOperators
namespace GibbsScan.Tridiagonal

def weight {n : ℕ} (i j : Fin n) : ℝ :=
  (if j.val + 1 = i.val then 1 else 0) + (if i.val + 1 = j.val then 1 else 0)

theorem weight_symm {n : ℕ} (i j : Fin n) : weight i j = weight j i := by
  unfold weight
  ring

theorem weight_nonneg {n : ℕ} (i j : Fin n) : 0 ≤ weight i j := by
  unfold weight
  positivity

def leftValue {n : ℕ} (v : Fin n → ℝ) (i : Fin n) : ℝ :=
  if h : 0 < i.val then v ⟨i.val - 1, by omega⟩ else 0

def rightValue {n : ℕ} (v : Fin n → ℝ) (i : Fin n) : ℝ :=
  if h : i.val + 1 < n then v ⟨i.val + 1, h⟩ else 0

theorem sum_left {n : ℕ} (v : Fin n → ℝ) (i : Fin n) :
    (∑ j, if j.val + 1 = i.val then v j else 0) = leftValue v i := by
  classical
  by_cases hi : 0 < i.val
  · let k : Fin n := ⟨i.val - 1, by omega⟩
    have hk : k.val + 1 = i.val := by dsimp [k]; omega
    have hsingle : (∑ j : Fin n, if j.val + 1 = i.val then v j else 0) =
        (if k.val + 1 = i.val then v k else 0) := by
      apply Finset.sum_eq_single k
      · intro j _ hj
        have hne : j.val + 1 ≠ i.val := by
          intro h
          apply hj
          apply Fin.ext
          dsimp [k]
          omega
        simp [hne]
      · simp
    rw [hsingle]
    simp [hk, leftValue, hi, k]
  · have hzero (j : Fin n) : j.val + 1 ≠ i.val := by omega
    simp [hzero, leftValue, hi]

theorem sum_right {n : ℕ} (v : Fin n → ℝ) (i : Fin n) :
    (∑ j, if i.val + 1 = j.val then v j else 0) = rightValue v i := by
  classical
  by_cases hi : i.val + 1 < n
  · let k : Fin n := ⟨i.val + 1, hi⟩
    have hsingle : (∑ j : Fin n, if i.val + 1 = j.val then v j else 0) =
        (if i.val + 1 = k.val then v k else 0) := by
      apply Finset.sum_eq_single k
      · intro j _ hj
        have hne : i.val + 1 ≠ j.val := by
          intro h
          apply hj
          exact Fin.ext h.symm
        simp [hne]
      · simp
    rw [hsingle]
    simp [rightValue, hi, k]
  · have hzero (j : Fin n) : i.val + 1 ≠ j.val := by omega
    simp [hzero, rightValue, hi]

theorem row_action {n : ℕ} (v : Fin n → ℝ) (i : Fin n) :
    (∑ j, weight i j * v j) = leftValue v i + rightValue v i := by
  simp only [weight, add_mul, ite_mul, one_mul, zero_mul, Finset.sum_add_distrib,
    sum_left, sum_right]

def angle (n : ℕ) : ℝ := Real.pi / ((n : ℝ) + 1)
def eigenvalue (n : ℕ) : ℝ := 2 - 2 * Real.cos (angle n)
def sineMode (n : ℕ) (i : Fin n) : ℝ := Real.sin (((i.val : ℝ) + 1) * angle n)

theorem eigenvalue_pos (n : ℕ) : 0 < eigenvalue n := by
  have ht : 0 < angle n := by unfold angle; positivity
  have htpi : angle n ≤ Real.pi := by
    unfold angle
    apply (div_le_iff₀ (by positivity : 0 < (n : ℝ) + 1)).mpr
    nlinarith [mul_nonneg (Nat.cast_nonneg (α := ℝ) n) Real.pi_pos.le]
  have h := Real.cos_lt_cos_of_nonneg_of_le_pi (x := 0) (by norm_num) htpi ht
  rw [Real.cos_zero] at h
  unfold eigenvalue
  linarith

theorem sineMode_pos {n : ℕ} (i : Fin n) : 0 < sineMode n i := by
  unfold sineMode angle
  apply Real.sin_pos_of_pos_of_lt_pi
  · positivity
  · have hi : (i.val : ℝ) + 1 < (n : ℝ) + 1 := by
      exact_mod_cast Nat.add_lt_add_right i.isLt 1
    have hn : 0 < (n : ℝ) + 1 := by positivity
    rw [← mul_div_assoc]
    apply (div_lt_iff₀ hn).mpr
    nlinarith [mul_lt_mul_of_pos_right hi Real.pi_pos]

theorem sine_recurrence (r t : ℝ) :
    Real.sin (r * t) + Real.sin ((r + 2) * t) =
      2 * Real.cos t * Real.sin ((r + 1) * t) := by
  have h1 := Real.sin_add ((r + 1) * t) t
  have h2 := Real.sin_sub ((r + 1) * t) t
  rw [show (r + 1) * t + t = (r + 2) * t by ring] at h1
  rw [show (r + 1) * t - t = r * t by ring] at h2
  linarith

theorem left_sine {n : ℕ} (i : Fin n) :
    leftValue (sineMode n) i = Real.sin ((i.val : ℝ) * angle n) := by
  unfold leftValue
  split_ifs with hi
  · unfold sineMode
    congr 2
    have hi' : 1 ≤ i.val := hi
    rw [Nat.cast_sub hi']
    norm_num
  · have hi0 : i.val = 0 := by omega
    simp [hi0]

theorem right_sine {n : ℕ} (i : Fin n) :
    rightValue (sineMode n) i = Real.sin (((i.val : ℝ) + 2) * angle n) := by
  unfold rightValue
  split_ifs with hi
  · simp only [sineMode, Nat.cast_add, Nat.cast_one]
    congr 2
    ring
  · have hi' : i.val + 1 = n := by omega
    have heq : (i.val : ℝ) + 2 = (n : ℝ) + 1 := by exact_mod_cast (show i.val + 2 = n + 1 by omega)
    rw [heq]
    have hn : (n : ℝ) + 1 ≠ 0 := by positivity
    have hang : ((n : ℝ) + 1) * angle n = Real.pi := by unfold angle; field_simp
    rw [hang, Real.sin_pi]

theorem sine_eigen_equation {n : ℕ} (i : Fin n) :
    (∑ j, weight i j * sineMode n j) = (2 - eigenvalue n) * sineMode n i := by
  rw [row_action, left_sine, right_sine, sine_recurrence]
  unfold eigenvalue sineMode
  ring

theorem sharp_lower_bound (n : ℕ) (v : Fin n → ℝ) :
    eigenvalue n * (∑ i, v i ^ 2) ≤
      2 * (∑ i, v i ^ 2) - ∑ i, ∑ j, weight i j * v i * v j := by
  simpa only [Finset.mul_sum] using
    groundState_bound weight (fun _ => 2) (sineMode n) (eigenvalue n)
      weight_symm weight_nonneg sineMode_pos sine_eigen_equation v

end GibbsScan.Tridiagonal


==> anc/lean-verification/README.md <==
# Lean verification of component-wise scan cost comparisons

Lean 4 formalization of Youngwoo Kwon's October 1, 2026 manuscript,
*Cost Comparisons for Random and Deterministic Scans in Component-Wise Markov Chains*.

The numbered results are proved end to end, from measurable conditional
transition kernels to the scan comparisons, cost bounds, and Gaussian and
pyramid sharpness examples. Mathlib is the only direct library dependency.
See [COVERAGE.md](COVERAGE.md) for the paper-to-theorem index, hypotheses,
and the alternative proof used for the Gaussian norm identity.
The completed build and axiom-audit results are recorded in
[VERIFICATION.md](VERIFICATION.md).

## Build

Lean `v4.33.0`; mathlib `v4.33.0`, pinned to commit
`db584cd6d46c92f209a44c0f1c829460d327499d`. Mathlib is the sole direct
library dependency; the manifest also records mathlib's own dependencies.

```sh
lake exe cache get
lake build
lake env lean GibbsScan/Audit.lean
lake env lean GibbsScan/AuditAll.lean
```

In the original verification environment on Windows, `./scripts/lean.ps1 build` sets the local
elan location and process-scoped Git trust exceptions. Cached dependency
checkouts are reused through ignored directory junctions; no source from
the other project is imported. A fresh checkout uses the commands above.

Import the complete library with `import GibbsScan`. Useful entry points:

```lean
import GibbsScan

#check GibbsScan.ProductBlocks.theorem_1_1
#check GibbsScan.ProductBlocks.theorem_5_2
#check GibbsScan.theorem_1_1_cost
#check GibbsScan.theorem_5_2_cost
#check GibbsScan.Gaussian.coordinateKernel_conditional_norm
#check GibbsScan.Gaussian.actual_gibbs_cost_limit
#check GibbsScan.Gaussian.actual_fixed_cost_limit
#check GibbsScan.Gaussian.actual_refined_bound_attained
#check GibbsScan.Pyramid.actual_reverse_cost_asymptotic
```

The executable declaration names are preserved. In particular, `theorem_5_2`
and `theorem_5_2_cost` correspond to current Theorem 1.2, and
`corollary_5_3` corresponds to current Corollary 5.2. Their numeric suffixes
are stable Lean identifiers, not current manuscript cross-references.

## Checked proof architecture

- `LocalUpdate`: symmetric projection and update, compatibility `KP=P`,
  and the norm bound on `K-P`. Lemma 5.1 is derived from these assumptions.
- `Comparison`: telescoping and quadratic-form Cauchy--Schwarz prove the
  refined forward comparison. The negative spectrum is controlled too.
- `ReverseComparison`: prefix displacements yield the refined reverse
  comparison, including its squared-loss intermediate bound.
- `Costs`: component-update cost ratios, simpler constants and positivity
  solidarity.
- `PositiveUpdates`: projection and positive-contraction specializations.
- `Centering` / `FullSpace`: prove equality of the restricted norm and
  `‖K-Π‖`, including compatibility with finite scans.
- `L2`: actual mathlib conditional expectations and the expectation
  projection on `Lp ℝ 2 mu`; both comparisons are instantiated here.
- `Minorization`: the accepted-density inequality and operator-mixture
  contraction in the independence-proposal paragraph of Section 4, equation (25).
- `KernelMinorization` / `Metropolis` / `IndependenceMetropolis`: measurable
  residual kernels, the Hastings accept/reject construction and detailed
  balance, and the independence-proposal norm bound with almost-everywhere
  density domination.
- `Pyramid`: explicit Euclidean local operators, exact local contraction,
  exact random-scan norm gap, and the sweep/path loss identity. The
  recurrence is proved to equal the ordered product of local operators.
  A sharp path Poincaré inequality yields two-sided sweep bounds and the
  gap and reverse-cost asymptotics, also for varying relaxation parameters.
  Explicit uniform probability kernels and an L² isometry identify these
  operators with the Gibbs and bit-flip accept/reject chains.
- `Dynamics`: powers and exponential decay, exact power norms for symmetric
  operators, and invariance of the gap under reversal of a scan.
- `KernelL2`: constructs the operator of a stationary Markov kernel from
  coordinate pullbacks into its pair law, proves its integral formula,
  contraction and symmetry under detailed balance.
- `KernelBlocks` / `KernelScans` / `GibbsKernel`: frozen coordinates imply
  projection compatibility; actual scan kernels have the expected operators;
  the conditional-resampling kernel induces the conditional projection.
- `KernelTheorems`: the principal comparisons and Gibbs corollary stated
  directly using the gaps of actual transition kernels.
- `KernelCosts`: the forward and reverse cost bounds, including positivity
  of the other scan's gap, stated for those same kernels.
- `BlockConstruction` / `BlockNorm` / `CoordinateBlock`: conditional kernels
  give reversible full-state updates; Fubini lifts conditional norm bounds,
  and coordinate changes identify conditional expectations.
- `ProductDisintegration` / `ProductTheorems`: canonical disintegrations of
  finite product targets and the main comparisons from actual conditional
  component kernels, with almost-everywhere conditional reversibility.
- `ConditionalIndependence`: measurable conditional Metropolis families and
  the full-state independence-proposal contraction bound.
- `ProductKernel` / `ProductSweep` / `ProductRandom`: the independent-product
  example, including exact resampling after one sweep and random-scan gap 1/d.
- `KernelPositive` / `DataAugmentation`: the positive-kernel comparison,
  squared reversible kernels, and posterior-based data augmentation with
  proved positivity and detailed balance.
- `Gaussian/PolynomialDensity` through `Gaussian/ChannelNorm`: Gaussian
  polynomial completeness, orthogonal-polynomial multipliers, tensorization,
  and the exact norm of a multivariate Gaussian transition on centered L².
- `Gaussian/CoordinateLaw` / `CoordinateConditional`: the paper's Gaussian
  sampling rule, frozen coordinates, actual conditional expectation, and
  exact local contraction parameter. `Gaussian/Metropolis` verifies that
  the residual proposal's acceptance probability is one.
- `Gaussian/Precision` through `Gaussian/Asymptotics`: positive precision
  matrix, weighted Euclidean space, ordered triangular sweep, exact norm
  loss, inverse-norm estimate, and dimension-dependent asymptotics.
- `Gaussian/SweepNorm` through `Gaussian/ActualScans`: identify the actual
  Gaussian scan norm, combine the main comparison with the linear
  random-scan eigenfunction, and prove sharpness of both the cost constant
  and refined gap bound, including varying relaxation.

The norm gap is always `1 - ‖K‖` on the centered space, equivalently
`1 - ‖K-Π‖` on the full space. It is not replaced by a one-sided spectral
gap or by the spectral radius of a nonnormal sweep.

There are no admitted proofs or new axioms in the project. [Audit.lean](GibbsScan/Audit.lean)
prints the logical dependencies of the principal declarations.
[AuditAll.lean](GibbsScan/AuditAll.lean) checks every imported project declaration,
including private declarations, and rejects any axiom except `propext`,
`Classical.choice`, and `Quot.sound`.


==> anc/lean-verification/VERIFICATION.md <==
# Verification record

Mathematical verification completed on 2026-09-22.

Documentation and manuscript references updated on 2026-10-01 for
*Cost Comparisons for Random and Deterministic Scans in Component-Wise Markov Chains*
(October 1, 2026 manuscript). The results below record the original verification
run; no new mathematical verification was performed for this maintenance update.
Lean statements, proofs, declaration names, imports, and dependency pins are
unchanged. Only manuscript references in Lean comments were updated.
All public-package documentation links were checked after the update.
A byte comparison of all 106 Lean files after removing block comments
confirmed that every file is unchanged outside comments. The scripts,
configuration files, and dependency lock are byte-identical to the supplied
package. The package was scanned for the former manuscript title, obsolete
numbered references, and references to omitted private files; none remain.
Stable numeric suffixes in Lean identifiers are documented in COVERAGE.md.

## Toolchain and dependencies

- Lean: `v4.33.0` (`lean-toolchain`).
- Sole direct library dependency: mathlib `v4.33.0`.
- Mathlib commit: `db584cd6d46c92f209a44c0f1c829460d327499d`.
- The complete transitive dependency lock is `lake-manifest.json`.

## Results

| Check | Result |
| --- | --- |
| `lake build` | Passed; 3,815 build jobs, including dependency jobs. |
| `lake env lean GibbsScan/Audit.lean` | Passed; 101 principal declarations audited. |
| `lake env lean GibbsScan/AuditAll.lean` | Passed; 1,974 project declarations, including 1,619 theorem declarations and generated theorem declarations. |
| Project source scan | No `sorry`, `admit`, new `axiom` declarations, or `native_decide` proofs. |
| Coverage-document file links | All resolved. |

The exhaustive audit permits only `propext`, `Classical.choice`, and
`Quot.sound`. It rejects `sorryAx`, compiler-trust axioms, and any additional
axiom. The build has non-fatal style lints; it has no proof errors.

The source consists of 106 Lean files, including the library root and the
two audit files. All mathematical modules are imported by `GibbsScan.lean`.
The audit files are run separately by the commands above.

In the original Windows verification environment the commands were invoked through
`./scripts/lean.ps1`, which selects the installed elan directory and sets
process-local Git trust entries for the cached dependency checkouts.
Those directory junctions are an ignored build cache, not source dependencies
on another formalization.

See [COVERAGE.md](COVERAGE.md) for the exact paper-to-theorem mapping and
formal conventions. Kernel checking verifies the formal statements; that
mapping makes their correspondence with the mathematical paper reviewable.


==> anc/lean-verification/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "db584cd6d46c92f209a44c0f1c829460d327499d",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.33.0",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.33.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "GibbsScan",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/lean-verification/lakefile.toml <==
name = "GibbsScan"
version = "0.1.0"
defaultTargets = ["GibbsScan"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.33.0"

[[lean_lib]]
name = "GibbsScan"



==> anc/lean-verification/lean-toolchain <==
leanprover/lean4:v4.33.0


==> anc/lean-verification/scripts/lean.ps1 <==
# Local convenience wrapper; ordinary `lake build` works with a normal elan setup.
param([Parameter(ValueFromRemainingArguments=$true)][string[]] $LeanArguments)
$ErrorActionPreference = 'Stop'
$env:ELAN_HOME = 'C:\Users\qianq\.elan'
# The sandbox runs as a distinct account. Scope Git's trust exceptions to these
# dependency checkouts and this child process; never change global Git settings.
$scanPackages = Get-ChildItem -LiteralPath (Join-Path $PSScriptRoot '..\.lake\packages') -Directory
$env:GIT_CONFIG_COUNT = [string]$scanPackages.Count
$scanIndex = 0
foreach ($scanPackage in $scanPackages) {
  $scanTarget = if ($scanPackage.Target) { [string]$scanPackage.Target } else { $scanPackage.FullName }
  [Environment]::SetEnvironmentVariable("GIT_CONFIG_KEY_$scanIndex", 'safe.directory', 'Process')
  [Environment]::SetEnvironmentVariable("GIT_CONFIG_VALUE_$scanIndex", $scanTarget.Replace('\','/'), 'Process')
  $scanIndex++
}
& lake @LeanArguments
exit $LASTEXITCODE

